The five-loop Beta function for a general gauge group and anomalous dimensions beyond Feynman gauge

We focus on a non-abelian gauge field coupled to a single (but general) representation of a family of Nf fermions. By using the same machinery that had allowed us to evaluate the sub-leading large-Nf term of the five-loop Beta function earlier, we here report on a confirmation of the all-Nf result that has in the meantime been published by another group. Furthermore, in order to push forward the 5-loop renormalization program regarding gauge parameter dependence, we present the linear terms of the complete set of anomalous dimensions, in an expansion in the covariant gauge parameter around the Feynman gauge.

==> anomDims.m <==
(* this file: anomDims.m             21.sep.2017 *)

(* Complete set of anomalous dimensions, from:   *)

(* The five-loop Beta function for a general     *)
(*   gauge group and anomalous dimensions beyond *)
(*   Feynman gauge                               *)
(*   by T.Luthe, A.Maier, P.Marquard, Y.Schroder *)
(*   see arXiv:1709.07718                        *)

(* Complete renormalization of QCD at five loops *)
(*   by T.Luthe, A.Maier, P.Marquard, Y.Schroder *)
(*   see arXiv:1701.07068                        *)

(* notation as in the papers: a is gauge coupl.  *)
(* nf is scaled number of fermion flavors        *)
(* cf, d1, d2, d3 are group factors              *)
(* xi is gauge parameter, xi=0 for Feynman gauge *)
(* zeta values are z3=Zeta[3], ... , z7=Zeta[7]  *)

(* minimal set of five-loop anomalous dimensions *)
(*   beta, gammaM, gamma2, gamma3c, gamma1ccg    *)
(*   the first two are gauge invariant           *)
(*   we give full gauge dependence incl 4-loop   *)
(*   the 5-loop terms have xi^0 and xi^1 only    *)

(* we mark all unknown terms (such as 6-loop and *)
(* 5-loop xi^2 and higher ones) with prefix XXX  *)

Print["Reading 5-loop anomalous dimensions from arXiv:1701.07068 and arXiv:1709.07718: beta,gammaM,gamma2,gamma3c,gamma1ccg,gamma3,gamma1ggg,gamma1gggg,gamma1qqg."];

beta = a*(-11/3 + (4*nf)/3) + 
 a^2*(-34/3 + (20*nf)/3 + 4*cf*nf) + 
 a^3*(-2857/54 + (1415*nf)/27 + (205*cf*nf)/9 - 2*cf^2*nf - (158*nf^2)/27 - 
   (44*cf*nf^2)/9) + 
 a^4*(-150653/486 + (80*d3)/9 + (39143*nf)/81 - (7073*cf*nf)/243 + 
   (4204*cf^2*nf)/27 - 46*cf^3*nf - (512*d2*nf)/9 - (7930*nf^2)/81 - 
   (17152*cf*nf^2)/243 - (1352*cf^2*nf^2)/27 + (704*d1*nf^2)/9 - 
   (424*nf^3)/243 - (1232*cf*nf^3)/243 + (44*z3)/9 - (704*d3*z3)/3 - 
   (136*nf*z3)/3 + (656*cf*nf*z3)/9 - (352*cf^2*nf*z3)/9 + 
   (1664*d2*nf*z3)/3 - (224*nf^2*z3)/9 - (448*cf*nf^2*z3)/9 + 
   (704*cf^2*nf^2*z3)/9 - (512*d1*nf^2*z3)/3) + 
 a^5*(-8296235/3888 + (514*d3)/3 + (5048959*nf)/972 - (8141995*cf*nf)/1944 + 
   (548732*cf^2*nf)/81 - 3717*cf^3*nf + (4157*cf^4*nf)/6 - (11312*d2*nf)/9 + 
   320*cf*d2*nf - (904*d3*nf)/9 - (843067*nf^2)/486 - (5701*cf*nf^2)/162 - 
   (31583*cf^2*nf^2)/18 + (5018*cf^3*nf^2)/9 + (7184*d1*nf^2)/3 - 
   (4160*cf*d1*nf^2)/3 + (3680*d2*nf^2)/9 + (2077*nf^3)/27 + 
   (736*cf*nf^3)/81 + (9922*cf^2*nf^3)/81 - (3520*d1*nf^3)/9 - 
   (916*nf^4)/243 + (856*cf*nf^4)/243 + (1630*z3)/81 - (18716*d3*z3)/3 - 
   (10505*nf*z3)/81 - 146*cf*nf*z3 + (50581*cf^2*nf*z3)/27 - 
   (5696*cf^3*nf*z3)/3 + 128*cf^4*nf*z3 + (127736*d2*nf*z3)/9 - 
   (1280*cf*d2*nf*z3)/3 + (20752*d3*nf*z3)/9 - (18446*nf^2*z3)/27 - 
   (26452*cf*nf^2*z3)/27 + (28628*cf^2*nf^2*z3)/27 + (2144*cf^3*nf^2*z3)/3 - 
   (40336*d1*nf^2*z3)/9 - (5120*cf*d1*nf^2*z3)/3 - (40160*d2*nf^2*z3)/9 + 
   (9736*nf^3*z3)/81 + (5680*cf*nf^3*z3)/27 - (7616*cf^2*nf^3*z3)/27 + 
   (2624*d1*nf^3*z3)/3 + (640*nf^4*z3)/81 + (128*cf*nf^4*z3)/27 - 
   (121*z4)/6 + 968*d3*z4 + (583*nf*z4)/3 - (902*cf*nf*z4)/3 + 
   (484*cf^2*nf*z4)/3 - 2288*d2*nf*z4 - 352*d3*nf*z4 + (104*nf^2*z4)/3 + 
   (944*cf*nf^2*z4)/3 - (1144*cf^2*nf^2*z4)/3 + 704*d1*nf^2*z4 + 
   832*d2*nf^2*z4 - (112*nf^3*z4)/3 - (224*cf*nf^3*z4)/3 + 
   (352*cf^2*nf^3*z4)/3 - 256*d1*nf^3*z4 + (1045*z5)/9 + (15400*d3*z5)/3 - 
   1230*nf*z5 + (8720*cf*nf*z5)/3 - (12820*cf^2*nf*z5)/3 + 
   (7480*cf^3*nf*z5)/3 - (67520*d2*nf*z5)/9 - (6400*cf*d2*nf*z5)/3 - 
   (4000*d3*nf*z5)/9 + (2200*nf^2*z5)/3 - (1600*cf*nf^2*z5)/3 + 
   (4400*cf^2*nf^2*z5)/3 - (4640*cf^3*nf^2*z5)/3 - (2240*d1*nf^2*z5)/9 + 
   (12800*cf*d1*nf^2*z5)/3 + (1280*d2*nf^2*z5)/9 - (320*nf^3*z5)/9 - 
   (1280*d1*nf^3*z5)/3) + 
 a^6*XXXbetal6 ;

gammaM = -3*a*cf + 
 a^2*((-97*cf)/6 - (3*cf^2)/2 + (10*cf*nf)/3) + 
 a^3*((-11413*cf)/108 + (129*cf^2)/4 - (129*cf^3)/2 + (556*cf*nf)/27 + 
   46*cf^2*nf + (140*cf*nf^2)/27 + 48*cf*nf*z3 - 48*cf^2*nf*z3) + 
 a^4*((-70055*cf)/72 + (34045*cf^2)/36 - (15349*cf^3)/12 + (1261*cf^4)/8 + 
   32*cf*d2 + (65459*cf*nf)/162 + (8819*cf^2*nf)/27 + (280*cf^3*nf)/3 - 
   64*cf*d1*nf - (1342*cf*nf^2)/81 - (304*cf^2*nf^2)/27 + (664*cf*nf^3)/81 - 
   (1418*cf*z3)/9 + 152*cf^2*z3 - 316*cf^3*z3 + 336*cf^4*z3 - 240*cf*d2*z3 + 
   (2684*cf*nf*z3)/3 - 368*cf^2*nf*z3 - 552*cf^3*nf*z3 + 480*cf*d1*nf*z3 - 
   160*cf*nf^2*z3 + 160*cf^2*nf^2*z3 - (128*cf*nf^3*z3)/9 - 264*cf*nf*z4 + 
   264*cf^2*nf*z4 + 96*cf*nf^2*z4 - 96*cf^2*nf^2*z4 + 440*cf*z5 - 
   440*cf^2*z5 - 400*cf*nf*z5 - 80*cf^2*nf*z5 + 480*cf^3*nf*z5) + 
 a^5*((-22663417*cf)/1944 + (25256617*cf^2)/972 - (2625197*cf^3)/72 + 
   (2565029*cf^4)/144 - (50995*cf^5)/8 + (76784*cf*d2)/9 - 6768*cf^2*d2 - 
   358*cf*d3 + (4994047*cf*nf)/972 - (753557*cf^2*nf)/1944 + 
   (406861*cf^3*nf)/108 + (48797*cf^4*nf)/36 - (25384*cf*d1*nf)/9 + 
   352*cf^2*d1*nf - (3040*cf*d2*nf)/9 - (27418*cf*nf^2)/243 - 
   (375373*cf^2*nf^2)/486 - (45253*cf^3*nf^2)/54 + (6896*cf*d1*nf^2)/9 - 
   (18667*cf*nf^3)/243 - (8966*cf^2*nf^3)/81 + (1040*cf*nf^4)/81 - 
   (418936*cf*z3)/81 + (50642*cf^2*z3)/3 - 24174*cf^3*z3 + 13060*cf^4*z3 - 
   848*cf^5*z3 + (1208*cf*d2*z3)/3 - 3840*cf^2*d2*z3 - (4988*cf*d3*z3)/3 + 
   (959759*cf*nf*z3)/81 - (72194*cf^2*nf*z3)/9 + (18013*cf^3*nf*z3)/9 - 
   6888*cf^4*nf*z3 + (16720*cf*d1*nf*z3)/3 + 4928*cf^2*d1*nf*z3 + 
   (14920*cf*d2*nf*z3)/3 - (87722*cf*nf^2*z3)/27 - (5996*cf^2*nf^2*z3)/9 + 
   (38416*cf^3*nf^2*z3)/9 - (7312*cf*d1*nf^2*z3)/3 - (21472*cf*nf^3*z3)/81 - 
   (352*cf^2*nf^3*z3)/3 + (1280*cf*nf^4*z3)/81 - (1936*cf*z3^2)/3 + 
   (1936*cf^2*z3^2)/3 + 3872*cf*d2*z3^2 - 3872*cf*d3*z3^2 - 
   (176*cf*nf*z3^2)/3 + (5456*cf^2*nf*z3^2)/3 - 1760*cf^3*nf*z3^2 - 
   1408*cf*d1*nf*z3^2 + 1408*cf*d2*nf*z3^2 - (4288*cf*nf^2*z3^2)/3 + 
   (6976*cf^2*nf^2*z3^2)/3 - 896*cf^3*nf^2*z3^2 + (15697*cf*z4)/18 - 
   836*cf^2*z4 + 1738*cf^3*z4 - 1848*cf^4*z4 + 1320*cf*d2*z4 - 264*cf*d3*z4 - 
   (54925*cf*nf*z4)/9 + 3226*cf^2*nf*z4 + 2360*cf^3*nf*z4 + 672*cf^4*nf*z4 - 
   2640*cf*d1*nf*z4 + 144*cf*d2*nf*z4 + (9364*cf*nf^2*z4)/3 - 
   1864*cf^2*nf^2*z4 - 1304*cf^3*nf^2*z4 + 768*cf*d1*nf^2*z4 - 
   (2176*cf*nf^3*z4)/9 + 320*cf^2*nf^3*z4 - (256*cf*nf^4*z4)/9 + 
   (64405*cf*z5)/3 - (374180*cf^2*z5)/9 + (99140*cf^3*z5)/3 - 
   (29600*cf^4*z5)/3 - 2080*cf^5*z5 - 23200*cf*d2*z5 + 25440*cf^2*d2*z5 + 
   (15640*cf*d3*z5)/3 - (139234*cf*nf*z5)/9 + (81464*cf^2*nf*z5)/9 - 
   5620*cf^3*nf*z5 + (37000*cf^4*nf*z5)/3 + (35680*cf*d1*nf*z5)/3 - 
   11840*cf^2*d1*nf*z5 - (3520*cf*d2*nf*z5)/3 + (2944*cf*nf^2*z5)/3 + 
   (12448*cf^2*nf^2*z5)/9 - (8000*cf^3*nf^2*z5)/3 + (2240*cf*d1*nf^2*z5)/3 + 
   (4096*cf*nf^3*z5)/9 - (512*cf^2*nf^3*z5)/3 - (12100*cf*z6)/3 + 
   (12100*cf^2*z6)/3 + (15400*cf*nf*z6)/3 - (2200*cf^2*nf*z6)/3 - 
   4400*cf^3*nf*z6 - (4000*cf*nf^2*z6)/3 - (800*cf^2*nf^2*z6)/3 + 
   1600*cf^3*nf^2*z6 - 3080*cf*z7 - 6160*cf^2*z7 + 9240*cf^3*z7 - 
   1232*cf*d2*z7 + 1232*cf*d3*z7 + 3920*cf*nf*z7 - 560*cf^2*nf*z7 + 
   3360*cf^3*nf*z7 - 6720*cf^4*nf*z7) + 
 a^6*XXXgammaMl6 ;

gamma2 = a*(-cf + cf*xi) + 
 a^2*((-17*cf)/2 + (3*cf^2)/2 + 2*cf*nf + (5*cf*xi)/2 - (cf*xi^2)/4) + 
 a^3*((-10559*cf)/144 + (143*cf^2)/4 - (3*cf^3)/2 + (1301*cf*nf)/36 - 
   3*cf^2*nf - (20*cf*nf^2)/9 + (371*cf*xi)/32 - (17*cf*nf*xi)/4 - 
   (69*cf*xi^2)/32 + (5*cf*xi^3)/16 + (15*cf*z3)/2 - 12*cf^2*z3 + 
   (3*cf*xi*z3)/2 - (3*cf*xi^2*z3)/8) + 
 a^4*((-10059589*cf)/15552 + (23777*cf^2)/36 - (5131*cf^3)/12 + 
   (1027*cf^4)/8 + 66*cf*d2 + (1365691*cf*nf)/3888 + (2407*cf^2*nf)/36 - 
   (76*cf^3*nf)/3 - 128*cf*d1*nf - (6835*cf*nf^2)/243 - (304*cf^2*nf^2)/9 - 
   (280*cf*nf^3)/81 + (2127929*cf*xi)/31104 + 3*cf^2*xi + cf*d2*xi - 
   (48865*cf*nf*xi)/3888 - (767*cf^2*nf*xi)/12 - (1076*cf*nf^2*xi)/243 - 
   (13883*cf*xi^2)/1152 + (109*cf*nf*xi^2)/72 + (263*cf*xi^3)/96 - 
   (19*cf*xi^4)/64 + (1489*cf*z3)/24 + 214*cf^2*z3 - 848*cf^3*z3 + 
   400*cf^4*z3 - 190*cf*d2*z3 + (119*cf*nf*z3)/3 - 44*cf^2*nf*z3 + 
   64*cf^3*nf*z3 - (112*cf*nf^2*z3)/3 + 32*cf^2*nf^2*z3 + 
   (1013*cf*xi*z3)/24 - (7*cf^2*xi*z3)/2 + 48*cf*d2*xi*z3 - 
   (118*cf*nf*xi*z3)/3 + 44*cf^2*nf*xi*z3 + (16*cf*nf^2*xi*z3)/3 - 
   (253*cf*xi^2*z3)/32 + 7*cf*d2*xi^2*z3 + (7*cf*nf*xi^2*z3)/6 + 
   (65*cf*xi^3*z3)/96 - 5*cf*d2*xi^3*z3 - (cf*xi^4*z3)/192 + 
   (7*cf*d2*xi^4*z3)/8 - (173*cf*z4)/4 + 66*cf^2*z4 + 25*cf*nf*z4 - 
   36*cf^2*nf*z4 - (87*cf*xi*z4)/16 - (15*cf*nf*xi*z4)/2 + 12*cf^2*nf*xi*z4 + 
   (43*cf*xi^2*z4)/32 - (cf*nf*xi^2*z4)/4 - (3*cf*xi^3*z4)/32 + 
   (1865*cf*z5)/12 - 790*cf^2*z5 + 1440*cf^3*z5 - 640*cf^4*z5 + 
   170*cf*d2*z5 + 80*cf*nf*z5 - 160*cf^2*nf*z5 - (665*cf*xi*z5)/24 + 
   5*cf^2*xi*z5 - 70*cf*d2*xi*z5 + (5*cf*xi^2*z5)/3 + 5*cf*d2*xi^2*z5 + 
   (5*cf*xi^3*z5)/24 + (5*cf*d2*xi^3*z5)/2 - (5*cf*xi^4*z5)/96 - 
   (5*cf*d2*xi^4*z5)/8) + 
 a^5*((-402011815*cf)/62208 + (42020387*cf^2)/3888 - 
   (825361*cf^3)/72 + (835739*cf^4)/144 - (4977*cf^5)/8 + (21533*cf*d2)/18 - 
   (10*cf^2*d2)/3 + (10283*cf*d3)/96 + (34919359*cf*nf)/7776 - 
   (57667*cf^2*nf)/54 + (296177*cf^3*nf)/216 - (29209*cf^4*nf)/36 - 
   (33464*cf*d1*nf)/9 + (5984*cf^2*d1*nf)/3 - (6158*cf*d2*nf)/9 - 
   (3015955*cf*nf^2)/3888 - (477433*cf^2*nf^2)/648 + (2497*cf^3*nf^2)/27 + 
   (7360*cf*d1*nf^2)/9 + (3443*cf*nf^3)/162 + (2636*cf^2*nf^3)/243 - 
   (1328*cf*nf^4)/243 - (3171575*cf*z3)/432 + (1391527*cf^2*z3)/36 - 
   (1368017*cf^3*z3)/18 + (530884*cf^4*z3)/9 - 16000*cf^5*z3 + 
   (314401*cf*d2*z3)/18 - 17742*cf^2*d2*z3 - (54703*cf*d3*z3)/48 + 
   (753797*cf*nf*z3)/864 + (1049*cf^2*nf*z3)/3 + (43085*cf^3*nf*z3)/18 - 
   (22496*cf^4*nf*z3)/9 - (26608*cf*d1*nf*z3)/3 + 12096*cf^2*d1*nf*z3 + 
   (13952*cf*d2*nf*z3)/9 - (69509*cf*nf^2*z3)/54 + (7606*cf^2*nf^2*z3)/9 - 
   (400*cf^3*nf^2*z3)/9 - (704*cf*d1*nf^2*z3)/3 + (680*cf*nf^3*z3)/9 - 
   (832*cf^2*nf^3*z3)/9 + (256*cf*nf^4*z3)/27 - (130973*cf*z3^2)/576 + 
   (38953*cf^2*z3^2)/12 - 9053*cf^3*z3^2 + (24632*cf^4*z3^2)/3 - 
   2496*cf^5*z3^2 - (26833*cf*d2*z3^2)/6 + 5088*cf^2*d2*z3^2 - 
   (3295*cf*d3*z3^2)/8 - (45679*cf*nf*z3^2)/72 + 1139*cf^2*nf*z3^2 + 
   124*cf^3*nf*z3^2 - (1024*cf^4*nf*z3^2)/3 + 2432*cf*d1*nf*z3^2 - 
   3648*cf^2*d1*nf*z3^2 + (124*cf*d2*nf*z3^2)/3 + (128*cf*nf^2*z3^2)/3 - 
   (256*cf^2*nf^2*z3^2)/3 - (102167*cf*z4)/192 - (15533*cf^2*z4)/16 + 
   4664*cf^3*z4 - 2200*cf^4*z4 + 1015*cf*d2*z4 - (1101*cf*d3*z4)/16 + 
   (15007*cf*nf*z4)/96 + (1849*cf^2*nf*z4)/4 - (4351*cf^3*nf*z4)/2 + 
   800*cf^4*nf*z4 - 320*cf*d2*nf*z4 + (1429*cf*nf^2*z4)/6 - 
   212*cf^2*nf^2*z4 + 128*cf^3*nf^2*z4 - (224*cf*nf^3*z4)/3 + 
   64*cf^2*nf^3*z4 + (21546569*cf*z5)/3456 - (378353*cf^2*z5)/18 + 
   (95035*cf^3*z5)/6 + (248960*cf^4*z5)/9 - 22600*cf^5*z5 - 
   (201125*cf*d2*z5)/36 - 715*cf^2*d2*z5 + (190055*cf*d3*z5)/48 - 
   (879737*cf*nf*z5)/432 + (93713*cf^2*nf*z5)/9 - (57010*cf^3*nf*z5)/3 + 
   (46880*cf^4*nf*z5)/9 + (48640*cf*d1*nf*z5)/3 - 18080*cf^2*d1*nf*z5 + 
   (39475*cf*d2*nf*z5)/9 - (2777*cf*nf^2*z5)/9 + (3616*cf^2*nf^2*z5)/3 - 
   320*cf^3*nf^2*z5 - 640*cf*d1*nf^2*z5 - (1531075*cf*z6)/1152 + 
   (173675*cf^2*z6)/24 - 13200*cf^3*z6 + (17600*cf^4*z6)/3 - 
   (17825*cf*d2*z6)/12 + (1675*cf*d3*z6)/16 - (44225*cf*nf*z6)/144 - 
   (2475*cf^2*nf*z6)/2 + 4950*cf^3*nf*z6 - (6400*cf^4*nf*z6)/3 + 
   (1300*cf*d2*nf*z6)/3 + (800*cf*nf^2*z6)/3 - (1600*cf^2*nf^2*z6)/3 + 
   (38599813*cf*z7)/4608 - (4557259*cf^2*z7)/96 + (895153*cf^3*z7)/8 - 
   123977*cf^4*z7 + 47628*cf^5*z7 - (44807*cf*d2*z7)/4 + 15295*cf^2*d2*z7 - 
   (660667*cf*d3*z7)/192 + (441301*cf*nf*z7)/144 - (42203*cf^2*nf*z7)/3 + 
   13944*cf^3*nf*z7 - (24514*cf*d1*nf*z7)/3 + 8680*cf^2*d1*nf*z7 - 
   (15232*cf*d2*nf*z7)/3 + (441*cf*nf^2*z7)/2) + 
 a^5*xi*((19063201*cf)/31104 + (1675*cf^2)/32 - (103*cf^3)/4 + 
  (145*cf*d2)/12 - 15*cf^2*d2 - (1893*cf*d3)/64 - (4190641*cf*nf)/10368 - 
  (1085843*cf^2*nf)/1728 + (4261*cf^3*nf)/24 - (14*cf*d2*nf)/3 + 
  (3541*cf*nf^2)/108 + (23831*cf^2*nf^2)/216 - (3197*cf*nf^3)/486 + 
  (1308503*cf*z3)/1728 - (3517*cf^2*z3)/8 + 155*cf^3*z3 + 
  (17915*cf*d2*z3)/36 + 208*cf^2*d2*z3 + (16431*cf*d3*z3)/32 - 
  (72511*cf*nf*z3)/96 + (1049*cf^2*nf*z3)/4 + (947*cf^3*nf*z3)/2 - 
  (368*cf*d1*nf*z3)/3 - (6562*cf*d2*nf*z3)/9 + (13261*cf*nf^2*z3)/54 - 
  (482*cf^2*nf^2*z3)/3 - (56*cf*nf^3*z3)/27 + (27487*cf*z3^2)/576 + 
  (81*cf^2*z3^2)/16 + (9*cf^3*z3^2)/2 + (2893*cf*d2*z3^2)/12 - 
  201*cf^2*d2*z3^2 + (1509*cf*d3*z3^2)/4 - (853*cf*nf*z3^2)/18 + 
  81*cf^2*nf*z3^2 - 60*cf^3*nf*z3^2 - 112*cf*d1*nf*z3^2 - 
  (266*cf*d2*nf*z3^2)/3 - (69365*cf*z4)/384 + (567*cf^2*z4)/32 - 
  (1007*cf*d2*z4)/4 + (2619*cf*d3*z4)/32 + (5891*cf*nf*z4)/48 - 
  (201*cf^2*nf*z4)/2 + (111*cf^3*nf*z4)/2 + 43*cf*d2*nf*z4 - 
  (181*cf*nf^2*z4)/3 + 36*cf^2*nf^2*z4 + (32*cf*nf^3*z4)/3 - 
  (888211*cf*z5)/864 + (7945*cf^2*z5)/24 - (425*cf^3*z5)/4 - 
  (66835*cf*d2*z5)/72 - 280*cf^2*d2*z5 - (1645*cf*d3*z5)/6 + 
  (195253*cf*nf*z5)/432 + 231*cf^2*nf*z5 - 570*cf^3*nf*z5 + 
  (5440*cf*d2*nf*z5)/9 - (800*cf*nf^2*z5)/9 + 32*cf^2*nf^2*z5 + 
  (89275*cf*z6)/576 - (675*cf^2*z6)/16 + (13925*cf*d2*z6)/24 - 
  (1675*cf*d3*z6)/16 + (325*cf*nf*z6)/144 + (175*cf^2*nf*z6)/2 - 
  150*cf^3*nf*z6 - (275*cf*d2*nf*z6)/3 + (563969*cf*z7)/4608 + 
  (83657*cf^2*z7)/384 - (1239*cf^3*z7)/16 - (39515*cf*d2*z7)/64 + 
  (2765*cf^2*d2*z7)/8 - (56833*cf*d3*z7)/96 - (49*cf*nf*z7)/8 + 
  294*cf*d1*nf*z7 + (1029*cf*d2*nf*z7)/2) + 
 a^5*xi^2*XXXgamma2l5xi2 + 
 a^6*XXXgamma2l6 ;

gamma3c = a*(1/2 + xi/4) + 
 a^2*(49/24 - (5*nf)/6 - xi/16) + 
 a^3*(229/27 - (5*nf)/216 - (45*cf*nf)/4 - (35*nf^2)/27 + (55*xi)/64 - 
   (7*nf*xi)/8 - (15*xi^2)/64 + (3*xi^3)/64 + (3*z3)/4 - 9*nf*z3 + 
   12*cf*nf*z3 - (9*xi*z3)/16 + (3*xi^2*z3)/32) + 
 a^4*(256337/3888 - (21*d3)/8 - (449239*nf)/7776 - (22517*cf*nf)/432 + 
   (271*cf^2*nf)/12 + (8315*nf^2)/972 + (115*cf*nf^2)/27 - (166*nf^3)/81 + 
   (256273*xi)/62208 + (9*d3*xi)/16 + (2527*nf*xi)/7776 - (425*cf*nf*xi)/48 - 
   (779*nf^2*xi)/972 - (2063*xi^2)/2304 - (3*d3*xi^2)/32 + 
   (217*nf*xi^2)/576 + (347*xi^3)/1536 - xi^4/32 + (2485*z3)/72 + 
   (299*d3*z3)/4 - (2983*nf*z3)/24 + 86*cf*nf*z3 + 74*cf^2*nf*z3 - 
   48*d2*nf*z3 + (86*nf^2*z3)/3 - 40*cf*nf^2*z3 + (32*nf^3*z3)/9 - 
   (199*xi*z3)/48 + (27*d3*xi*z3)/8 - (7*nf*xi*z3)/4 + 2*cf*nf*xi*z3 + 
   (4*nf^2*xi*z3)/3 - (9*xi^2*z3)/256 - (63*d3*xi^2*z3)/32 + (nf*xi^2*z3)/4 + 
   (91*xi^3*z3)/384 - (17*d3*xi^3*z3)/32 - (41*xi^4*z3)/1536 + 
   (d3*xi^4*z3)/2 - (123*z4)/32 + (423*nf*z4)/8 - 69*cf*nf*z4 - 18*nf^2*z4 + 
   24*cf*nf^2*z4 + (47*xi*z4)/16 - (23*nf*xi*z4)/8 + 3*cf*nf*xi*z4 - 
   (91*xi^2*z4)/128 + (nf*xi^2*z4)/16 + (9*xi^3*z4)/128 - (4505*z5)/96 - 
   (265*d3*z5)/4 + 55*nf*z5 + 60*cf*nf*z5 - 120*cf^2*nf*z5 + 60*d2*nf*z5 - 
   (25*xi*z5)/48 - (85*d3*xi*z5)/4 + (305*xi^2*z5)/256 + 
   (315*d3*xi^2*z5)/32 - (155*xi^3*z5)/512 - (105*d3*xi^3*z5)/64 + 
   (35*xi^4*z5)/3072 - (35*d3*xi^4*z5)/128) + 
 a^5*(192342607/497664 + (2663*d3)/288 - (52725013*nf)/124416 - 
   (4796303*cf*nf)/15552 - (24617*cf^2*nf)/432 - 21*cf^3*nf + (262*d2*nf)/3 - 
   (8*cf*d2*nf)/3 + (935*d3*nf)/96 - (239495*nf^2)/7776 + 
   (364361*cf*nf^2)/3888 + (53927*cf^2*nf^2)/216 - (428*d1*nf^2)/3 + 
   (925*nf^3)/36 + (14765*cf*nf^3)/486 - (260*nf^4)/81 + 
   (7253335*z3)/20736 + (385873*d3*z3)/288 - (11414545*nf*z3)/10368 + 
   (29543*cf*nf*z3)/48 + (50311*cf^2*nf*z3)/72 - 78*cf^3*nf*z3 - 
   (5447*d2*nf*z3)/3 - 44*cf*d2*nf*z3 - (43009*d3*nf*z3)/144 + 
   (3171*nf^2*z3)/8 + (2243*cf*nf^2*z3)/18 - (7588*cf^2*nf^2*z3)/9 + 
   (436*d1*nf^2*z3)/3 + (416*d2*nf^2*z3)/3 + (3916*nf^3*z3)/81 + 
   (232*cf*nf^3*z3)/9 - (320*nf^4*z3)/81 + (167599*z3^2)/2304 - 
   (2989*d3*z3^2)/96 - (871*nf*z3^2)/72 - (823*cf*nf*z3^2)/2 + 
   455*cf^2*nf*z3^2 + (893*d2*nf*z3^2)/2 - 144*cf*d2*nf*z3^2 - 
   (665*d3*nf*z3^2)/12 + (664*nf^2*z3^2)/3 - 464*cf*nf^2*z3^2 + 
   224*cf^2*nf^2*z3^2 + 128*d1*nf^2*z3^2 + 48*d2*nf^2*z3^2 - 
   (238927*z4)/1152 - (5831*d3*z4)/16 + (1093019*nf*z4)/1152 - 
   (2855*cf*nf*z4)/4 - (3279*cf^2*nf*z4)/8 + 117*d2*nf*z4 + 
   (2419*d3*nf*z4)/16 - (2981*nf^2*z4)/6 + (961*cf*nf^2*z4)/2 + 
   198*cf^2*nf^2*z4 + 48*d1*nf^2*z4 - 96*d2*nf^2*z4 + (340*nf^3*z4)/9 - 
   80*cf*nf^3*z4 + (64*nf^4*z4)/9 - (11875031*z5)/6912 - (586435*d3*z5)/288 + 
   (3139063*nf*z5)/1728 + 1037*cf*nf*z5 - (3815*cf^2*nf*z5)/6 - 
   1470*cf^3*nf*z5 + (22325*d2*nf*z5)/12 + 470*cf*d2*nf*z5 - 
   (8795*d3*nf*z5)/36 + (181*nf^2*z5)/9 - 576*cf*nf^2*z5 + 
   (2000*cf^2*nf^2*z5)/3 - 240*d1*nf^2*z5 - (1000*d2*nf^2*z5)/3 - 
   (928*nf^3*z5)/9 + (128*cf*nf^3*z5)/3 + (2061575*z6)/4608 + 
   (125875*d3*z6)/192 - (195325*nf*z6)/288 - (2275*cf*nf*z6)/4 + 
   (2275*cf^2*nf*z6)/2 - (2275*d2*nf*z6)/4 - (5725*d3*nf*z6)/24 + 
   (550*nf^2*z6)/3 + 200*cf*nf^2*z6 - 400*cf^2*nf^2*z6 + 200*d2*nf^2*z6 + 
   (2278717*z7)/2304 + (132223*d3*z7)/192 - (55447*nf*z7)/48 + 
   (16681*cf*nf*z7)/24 - 1680*cf^2*nf*z7 + 1680*cf^3*nf*z7 - 
   (6713*d2*nf*z7)/16 - 238*cf*d2*nf*z7 + (10717*d3*nf*z7)/16) + 
 a^5*xi*(55138033/995328 - (683*d3)/96 - (994901*nf)/15552 - 
  (90827*cf*nf)/1728 + (1349*cf^2*nf)/48 - (2*d2*nf)/3 - (13*d3*nf)/6 + 
  (66745*nf^2)/7776 + (8191*cf*nf^2)/432 - (569*nf^3)/486 - 
  (72901*z3)/27648 + (13091*d3*z3)/384 - (267169*nf*z3)/6912 - 
  (947*cf*nf*z3)/48 + (503*cf^2*nf*z3)/8 - (167*d2*nf*z3)/2 + 
  (1141*d3*nf*z3)/96 + (16399*nf^2*z3)/432 - (97*cf*nf^2*z3)/6 - 
  (32*nf^3*z3)/27 - (5861*z3^2)/1536 + (691*d3*z3^2)/64 + 
  (4631*nf*z3^2)/384 - (9*cf*nf*z3^2)/2 - 15*cf^2*nf*z3^2 - 
  (27*d3*nf*z3^2)/16 + (119405*z4)/3072 + (747*d3*z4)/128 - 
  (7443*nf*z4)/256 + 9*cf*nf*z4 + (111*cf^2*nf*z4)/8 - 9*d2*nf*z4 + 
  (99*d3*nf*z4)/32 - 3*nf^2*z4 - (9*cf*nf^2*z4)/2 + (8*nf^3*z4)/3 - 
  (252763*z5)/4608 - (150485*d3*z5)/384 + (10723*nf*z5)/144 + 19*cf*nf*z5 - 
  (105*cf^2*nf*z5)/2 + (255*d2*nf*z5)/4 + (8375*d3*nf*z5)/96 - 
  (1933*nf^2*z5)/72 + 8*cf*nf^2*z5 - (17325*z6)/1024 + (16975*d3*z6)/128 + 
  (4575*nf*z6)/256 + (75*cf*nf*z6)/4 - (75*cf^2*nf*z6)/2 + (75*d2*nf*z6)/4 - 
  (1175*d3*nf*z6)/32 + (22799*z7)/9216 + (7217*d3*z7)/192 - (931*nf*z7)/64 + 
  (441*d2*nf*z7)/16 - (147*d3*nf*z7)/16) + 
 a^5*xi^2*XXXgamma3cl5xi2 + 
 a^6*XXXgamma3cl6 ;

gamma1ccg = a*(-1/2 + xi/2) + 
 a^2*(-3/4 + (7*xi)/8 - xi^2/8) + 
 a^3*(-125/32 + (15*nf)/8 + (309*xi)/64 - (15*nf*xi)/8 - (69*xi^2)/64 + 
   (5*xi^3)/32) + 
 a^4*(-46945/1944 + (3083*nf)/972 + (161*cf*nf)/6 + (502*nf^2)/243 + 
   (448919*xi)/15552 - (16409*nf*xi)/3888 - (161*cf*nf*xi)/6 - 
   (502*nf^2*xi)/243 - (3383*xi^2)/576 + (151*nf*xi^2)/144 + (167*xi^3)/128 - 
   (19*xi^4)/128 - (79*z3)/12 - 17*d3*z3 + (41*nf*z3)/3 - 16*cf*nf*z3 - 
   (8*nf^2*z3)/3 + (769*xi*z3)/96 + (83*d3*xi*z3)/4 - (169*nf*xi*z3)/12 + 
   16*cf*nf*xi*z3 + (8*nf^2*xi*z3)/3 - (647*xi^2*z3)/384 - 
   (63*d3*xi^2*z3)/16 + (5*nf*xi^2*z3)/12 + (25*xi^3*z3)/96 - 
   (d3*xi^3*z3)/4 - (xi^4*z3)/384 + (7*d3*xi^4*z3)/16 - (3*z4)/8 + 
   (9*nf*z4)/2 - 6*cf*nf*z4 + (21*xi*z4)/32 - (9*nf*xi*z4)/2 + 
   6*cf*nf*xi*z4 - (21*xi^2*z4)/64 + (3*xi^3*z4)/64 + (155*z5)/24 + 
   (35*d3*z5)/2 - (355*xi*z5)/48 - (85*d3*xi*z5)/4 + (135*xi^2*z5)/128 + 
   (75*d3*xi^2*z5)/16 - (35*xi^3*z5)/384 - (5*d3*xi^3*z5)/8 - 
   (5*xi^4*z5)/192 - (5*d3*xi^4*z5)/16) + 
 a^5*(-114251711/497664 + (817*d3)/64 + (21082705*nf)/124416 + 
  (15043*cf*nf)/64 - (3731*cf^2*nf)/48 - (251891*nf^2)/15552 - 
  (557*cf*nf^2)/12 + (2989*nf^3)/972 - (94867*z3)/864 - (35165*d3*z3)/96 + 
  (145015*nf*z3)/576 - (887*cf*nf*z3)/12 - (799*cf^2*nf*z3)/4 + 
  170*d2*nf*z3 + (563*d3*nf*z3)/12 - (3683*nf^2*z3)/36 + (184*cf*nf^2*z3)/3 + 
  (40*nf^3*z3)/27 - (227*z3^2)/16 - (923*d3*z3^2)/16 + (99*nf*z3^2)/16 - 
  21*cf*nf*z3^2 + 30*cf^2*nf*z3^2 + 21*d2*nf*z3^2 + (25*d3*nf*z3^2)/4 + 
  (11623*z4)/768 + (369*d3*z4)/8 - (191*nf*z4)/12 + (117*cf*nf*z4)/4 - 
  (111*cf^2*nf*z4)/4 + 18*d2*nf*z4 - (189*d3*nf*z4)/8 + (517*nf^2*z4)/24 - 
  9*cf*nf^2*z4 - (16*nf^3*z4)/3 + (663373*z5)/2304 + (20345*d3*z5)/48 - 
  (114001*nf*z5)/576 - (201*cf*nf*z5)/2 + 225*cf^2*nf*z5 - (315*d2*nf*z5)/2 - 
  50*d3*nf*z5 + (277*nf^2*z5)/6 - 16*cf*nf^2*z5 - (13925*z6)/768 - 
  (1375*d3*z6)/16 - (1825*nf*z6)/96 - (75*cf*nf*z6)/2 + 75*cf^2*nf*z6 - 
  (75*d2*nf*z6)/2 + (325*d3*nf*z6)/8 - (974057*z7)/9216 + (12607*d3*z7)/192 + 
  (245*nf*z7)/8 - (441*d2*nf*z7)/8 - (147*d3*nf*z7)/8) + 
 a^5*xi*(267897941/995328 - (1965*d3)/128 - (413527*nf)/2304 - 
  (16387*cf*nf)/64 + (3731*cf^2*nf)/48 + (78727*nf^2)/5184 + 
  (557*cf*nf^2)/12 - (2989*nf^3)/972 + (247565*z3)/1728 + (29685*d3*z3)/64 - 
  (52439*nf*z3)/192 + (2053*cf*nf*z3)/24 + (799*cf^2*nf*z3)/4 - 
  170*d2*nf*z3 - 64*d3*nf*z3 + (3787*nf^2*z3)/36 - (184*cf*nf^2*z3)/3 - 
  (40*nf^3*z3)/27 + (5687*z3^2)/384 + (819*d3*z3^2)/16 - (1177*nf*z3^2)/192 + 
  21*cf*nf*z3^2 - 30*cf^2*nf*z3^2 - 21*d2*nf*z3^2 - (37*d3*nf*z3^2)/8 - 
  (1097*z4)/64 - (3789*d3*z4)/64 + (5615*nf*z4)/384 - 24*cf*nf*z4 + 
  (111*cf^2*nf*z4)/4 - 18*d2*nf*z4 + (435*d3*nf*z4)/16 - (527*nf^2*z4)/24 + 
  9*cf*nf^2*z4 + (16*nf^3*z4)/3 - (1506455*z5)/4608 - (47245*d3*z5)/96 + 
  (118381*nf*z5)/576 + (201*cf*nf*z5)/2 - 225*cf^2*nf*z5 + (315*d2*nf*z5)/2 + 
  (255*d3*nf*z5)/4 - (277*nf^2*z5)/6 + 16*cf*nf^2*z5 + (34625*z6)/1536 + 
  (1875*d3*z6)/16 + (6775*nf*z6)/384 + (75*cf*nf*z6)/2 - 75*cf^2*nf*z6 + 
  (75*d2*nf*z6)/2 - (725*d3*nf*z6)/16 + (1978039*z7)/18432 - 
  (75565*d3*z7)/768 - (245*nf*z7)/8 + (441*d2*nf*z7)/8 + (147*d3*nf*z7)/8) + 
 a^5*xi^2*XXXgamma1ccgl5xi2 + 
 a^6*XXXgamma1ccgl6 ;

(* the remaining five-loop anomalous dimensions  *)
(*   gamma3, gamma1ggg, gamma1gggg, gamma1qqg    *)
(* derived from the above via linear relations   *)
(* gamma3     = 2*(gamma1ccg - gamma3c) - beta   *)
(* gamma1ggg  = 3*(gamma1ccg - gamma3c) - beta   *)
(* gamma1gggg = 4*(gamma1ccg - gamma3c) - beta   *)
(* gamma1qqg  = 1*(gamma1ccg - gamma3c) + gamma2 *)
(*   we give full gauge dependence incl 4-loop   *)
(*   the 5-loop terms have xi^0 and xi^1 only    *)

gamma3 = a*(5/3 - (4*nf)/3 + xi/2) + 
 a^2*(23/4 - 5*nf - 4*cf*nf + (15*xi)/8 - xi^2/4) + 
 a^3*(4051/144 - (875*nf)/18 - (5*cf*nf)/18 + 2*cf^2*nf + (76*nf^2)/9 + 
   (44*cf*nf^2)/9 + (127*xi)/16 - 2*nf*xi - (27*xi^2)/16 + (7*xi^3)/32 - 
   (3*z3)/2 + 18*nf*z3 - 24*cf*nf*z3 + (9*xi*z3)/8 - (3*xi^2*z3)/16) + 
 a^4*(252385/1944 - (131*d3)/36 - (1404961*nf)/3888 + (363565*cf*nf)/1944 - 
   (10847*cf^2*nf)/54 + 46*cf^3*nf + (512*d2*nf)/9 + (41273*nf^2)/486 + 
   (15082*cf*nf^2)/243 + (1352*cf^2*nf^2)/27 - (704*d1*nf^2)/9 + 
   (1420*nf^3)/243 + (1232*cf*nf^3)/243 + (1539403*xi)/31104 - (9*d3*xi)/8 - 
   (35345*nf*xi)/3888 - (863*cf*nf*xi)/24 - (1229*nf^2*xi)/486 - 
   (3823*xi^2)/384 + (3*d3*xi^2)/16 + (43*nf*xi^2)/32 + (1657*xi^3)/768 - 
   (15*xi^4)/64 - (1045*z3)/12 + (307*d3*z3)/6 + (1285*nf*z3)/4 - 
   (2492*cf*nf*z3)/9 - (980*cf^2*nf*z3)/9 - (1376*d2*nf*z3)/3 - 
   (340*nf^2*z3)/9 + (1168*cf*nf^2*z3)/9 - (704*cf^2*nf^2*z3)/9 + 
   (512*d1*nf^2*z3)/3 - (64*nf^3*z3)/9 + (389*xi*z3)/16 + (139*d3*xi*z3)/4 - 
   (74*nf*xi*z3)/3 + 28*cf*nf*xi*z3 + (8*nf^2*xi*z3)/3 - (1267*xi^2*z3)/384 - 
   (63*d3*xi^2*z3)/16 + (nf*xi^2*z3)/3 + (3*xi^3*z3)/64 + (9*d3*xi^3*z3)/16 + 
   (37*xi^4*z3)/768 - (d3*xi^4*z3)/8 + (111*z4)/16 - (387*nf*z4)/4 + 
   126*cf*nf*z4 + 36*nf^2*z4 - 48*cf*nf^2*z4 - (73*xi*z4)/16 - 
   (13*nf*xi*z4)/4 + 6*cf*nf*xi*z4 + (49*xi^2*z4)/64 - (nf*xi^2*z4)/8 - 
   (3*xi^3*z4)/64 + (5125*z5)/48 + (335*d3*z5)/2 - 110*nf*z5 - 120*cf*nf*z5 + 
   240*cf^2*nf*z5 - 120*d2*nf*z5 - (55*xi*z5)/4 - (35*xi^2*z5)/128 - 
   (165*d3*xi^2*z5)/16 + (325*xi^3*z5)/768 + (65*d3*xi^3*z5)/32 - 
   (115*xi^4*z5)/1536 - (5*d3*xi^4*z5)/64) + 
 a^5*(112182361/124416 - (47317*d3)/288 - (124662829*nf)/31104 + 
   (1139437*cf*nf)/216 - (2208371*cf^2*nf)/324 + 3759*cf^3*nf - 
   (4157*cf^4*nf)/6 + (9740*d2*nf)/9 - (944*cf*d2*nf)/3 + (11659*d3*nf)/144 + 
   (1524019*nf^2)/864 - (476417*cf*nf^2)/1944 + (135571*cf^2*nf^2)/108 - 
   (5018*cf^3*nf^2)/9 - (6328*d1*nf^2)/3 + (4160*cf*d1*nf^2)/3 - 
   (3680*d2*nf^2)/9 - (29686*nf^3)/243 - (16973*cf*nf^3)/243 - 
   (9922*cf^2*nf^3)/81 + (3520*d1*nf^3)/9 + (2476*nf^4)/243 - 
   (856*cf*nf^4)/243 - (1082087*z3)/1152 + (50875*d3*z3)/18 + 
   (1633015*nf*z3)/576 - (29587*cf*nf*z3)/24 - (396403*cf^2*nf*z3)/108 + 
   (6164*cf^3*nf*z3)/3 - 128*cf^4*nf*z3 - (91994*d2*nf*z3)/9 + 
   (1544*cf*d2*nf*z3)/3 - (116251*d3*nf*z3)/72 - (33931*nf^2*z3)/108 + 
   (23035*cf*nf^2*z3)/27 + (16900*cf^2*nf^2*z3)/27 - (2144*cf^3*nf^2*z3)/3 + 
   (37720*d1*nf^2*z3)/9 + (5120*cf*d1*nf^2*z3)/3 + (37664*d2*nf^2*z3)/9 - 
   (5776*nf^3*z3)/27 - (7072*cf*nf^3*z3)/27 + (7616*cf^2*nf^3*z3)/27 - 
   (2624*d1*nf^3*z3)/3 - (128*cf*nf^4*z3)/27 - (200287*z3^2)/1152 - 
   (2549*d3*z3^2)/48 + (2633*nf*z3^2)/72 + 781*cf*nf*z3^2 - 
   850*cf^2*nf*z3^2 - 851*d2*nf*z3^2 + 288*cf*d2*nf*z3^2 + 
   (370*d3*nf*z3^2)/3 - (1328*nf^2*z3^2)/3 + 928*cf*nf^2*z3^2 - 
   448*cf^2*nf^2*z3^2 - 256*d1*nf^2*z3^2 - 96*d2*nf^2*z3^2 + 
   (535955*z4)/1152 - (1175*d3*z4)/8 - (1223291*nf*z4)/576 + 
   (5360*cf*nf*z4)/3 + (7235*cf^2*nf*z4)/12 + 2090*d2*nf*z4 + 
   (19*d3*nf*z4)/8 + (12025*nf^2*z4)/12 - (3881*cf*nf^2*z4)/3 - 
   (44*cf^2*nf^2*z4)/3 - 800*d1*nf^2*z4 - 640*d2*nf^2*z4 - (440*nf^3*z4)/9 + 
   (704*cf*nf^3*z4)/3 - (352*cf^2*nf^3*z4)/3 + 256*d1*nf^3*z4 - 
   (128*nf^4*z4)/9 + (6731935*z5)/1728 - (30695*d3*z5)/144 - 
   (1209173*nf*z5)/432 - (15545*cf*nf*z5)/3 + 5995*cf^2*nf*z5 + 
   (1340*cf^3*nf*z5)/3 + (62395*d2*nf*z5)/18 + (3580*cf*d2*nf*z5)/3 + 
   (14995*d3*nf*z5)/18 - (6131*nf^2*z5)/9 + (4960*cf*nf^2*z5)/3 - 
   2800*cf^2*nf^2*z5 + (4640*cf^3*nf^2*z5)/3 + (6560*d1*nf^2*z5)/9 - 
   (12800*cf*d1*nf^2*z5)/3 + (4720*d2*nf^2*z5)/9 + (2176*nf^3*z5)/9 - 
   (256*cf*nf^3*z5)/3 + (1280*d1*nf^3*z5)/3 - (2145125*z6)/2304 - 
   (142375*d3*z6)/96 + (94925*nf*z6)/72 + (2125*cf*nf*z6)/2 - 
   2125*cf^2*nf*z6 + (2125*d2*nf*z6)/2 + (1675*d3*nf*z6)/3 - 
   (1100*nf^2*z6)/3 - 400*cf*nf^2*z6 + 800*cf^2*nf^2*z6 - 400*d2*nf^2*z6 - 
   (3362975*z7)/1536 - 1246*d3*z7 + (56917*nf*z7)/24 - (16681*cf*nf*z7)/12 + 
   3360*cf^2*nf*z7 - 3360*cf^3*nf*z7 + (5831*d2*nf*z7)/8 + 476*cf*d2*nf*z7 - 
   (11011*d3*nf*z7)/8) + 
 a^5*xi*(53189977/124416 - (3163*d3)/192 - (7185625*nf)/31104 - 
  (175811*cf*nf)/432 + (397*cf^2*nf)/4 + (4*d2*nf)/3 + (13*d3*nf)/3 + 
  (102691*nf^2)/7776 + (11861*cf*nf^2)/216 - (617*nf^3)/162 + 
  (1344647*z3)/4608 + (165019*d3*z3)/192 - (1620635*nf*z3)/3456 + 
  (5053*cf*nf*z3)/24 + (1095*cf^2*nf*z3)/4 - 173*d2*nf*z3 - 
  (7285*d3*nf*z3)/48 + (29045*nf^2*z3)/216 - (271*cf*nf^2*z3)/3 - 
  (16*nf^3*z3)/27 + (28609*z3^2)/768 + (2585*d3*z3^2)/32 - 
  (6985*nf*z3^2)/192 + 51*cf*nf*z3^2 - 30*cf^2*nf*z3^2 - 42*d2*nf*z3^2 - 
  (47*d3*nf*z3^2)/8 - (172061*z4)/1536 - (8325*d3*z4)/64 + 
  (33559*nf*z4)/384 - 66*cf*nf*z4 + (111*cf^2*nf*z4)/4 - 18*d2*nf*z4 + 
  (771*d3*nf*z4)/16 - (455*nf^2*z4)/12 + 27*cf*nf^2*z4 + (16*nf^3*z4)/3 - 
  (313423*z5)/576 - (38495*d3*z5)/192 + (25163*nf*z5)/96 + 163*cf*nf*z5 - 
  345*cf^2*nf*z5 + (375*d2*nf*z5)/2 - (2255*d3*nf*z5)/48 - 
  (1391*nf^2*z5)/36 + 16*cf*nf^2*z5 + (121225*z6)/1536 - (1975*d3*z6)/64 - 
  (175*nf*z6)/384 + (75*cf*nf*z6)/2 - 75*cf^2*nf*z6 + (75*d2*nf*z6)/2 - 
  (275*d3*nf*z6)/16 + (644147*z7)/3072 - (34811*d3*z7)/128 - 
  (1029*nf*z7)/32 + (441*d2*nf*z7)/8 + (441*d3*nf*z7)/8) + 
 a^5*xi^2*XXXgamma3l5xi2 +
 a^6*XXXgamma3l6 ;

gamma1ggg = a*(2/3 - (4*nf)/3 + (3*xi)/4) + 
 a^2*(71/24 - (25*nf)/6 - 4*cf*nf + (45*xi)/16 - (3*xi^2)/8) + 
 a^3*(13603/864 - (5045*nf)/108 + (395*cf*nf)/36 + 2*cf^2*nf + 
   (263*nf^2)/27 + (44*cf*nf^2)/9 + (381*xi)/32 - 3*nf*xi - (81*xi^2)/32 + 
   (21*xi^3)/64 - (9*z3)/4 + 27*nf*z3 - 36*cf*nf*z3 + (27*xi*z3)/16 - 
   (9*xi^2*z3)/32) + 
 a^4*(154543/3888 - (73*d3)/72 - (778673*nf)/2592 + 
   (1034111*cf*nf)/3888 - (24133*cf^2*nf)/108 + 46*cf^3*nf + (512*d2*nf)/9 + 
   (8471*nf^2)/108 + (14047*cf*nf^2)/243 + (1352*cf^2*nf^2)/27 - 
   (704*d1*nf^2)/9 + (1918*nf^3)/243 + (1232*cf*nf^3)/243 + 
   (1539403*xi)/20736 - (27*d3*xi)/16 - (35345*nf*xi)/2592 - 
   (863*cf*nf*xi)/16 - (1229*nf^2*xi)/324 - (3823*xi^2)/256 + 
   (9*d3*xi^2)/32 + (129*nf*xi^2)/64 + (1657*xi^3)/512 - (45*xi^4)/128 - 
   (9229*z3)/72 - (487*d3*z3)/12 + (11021*nf*z3)/24 - (3410*cf*nf*z3)/9 - 
   (1646*cf^2*nf*z3)/9 - (1232*d2*nf*z3)/3 - (622*nf^2*z3)/9 + 
   (1528*cf*nf^2*z3)/9 - (704*cf^2*nf^2*z3)/9 + (512*d1*nf^2*z3)/3 - 
   (32*nf^3*z3)/3 + (1167*xi*z3)/32 + (417*d3*xi*z3)/8 - 37*nf*xi*z3 + 
   42*cf*nf*xi*z3 + 4*nf^2*xi*z3 - (1267*xi^2*z3)/256 - (189*d3*xi^2*z3)/32 + 
   (nf*xi^2*z3)/2 + (9*xi^3*z3)/128 + (27*d3*xi^3*z3)/32 + (37*xi^4*z3)/512 - 
   (3*d3*xi^4*z3)/16 + (333*z4)/32 - (1161*nf*z4)/8 + 189*cf*nf*z4 + 
   54*nf^2*z4 - 72*cf*nf^2*z4 - (219*xi*z4)/32 - (39*nf*xi*z4)/8 + 
   9*cf*nf*xi*z4 + (147*xi^2*z4)/128 - (3*nf*xi^2*z4)/16 - (9*xi^3*z4)/128 + 
   (5125*z5)/32 + (1005*d3*z5)/4 - 165*nf*z5 - 180*cf*nf*z5 + 
   360*cf^2*nf*z5 - 180*d2*nf*z5 - (165*xi*z5)/8 - (105*xi^2*z5)/256 - 
   (495*d3*xi^2*z5)/32 + (325*xi^3*z5)/512 + (195*d3*xi^3*z5)/64 - 
   (115*xi^4*z5)/1024 - (15*d3*xi^4*z5)/128) + 
 a^5*(71067563/248832 - (30869*d3)/192 - (212421799*nf)/62208 + 
   (5655701*cf*nf)/972 - (4430185*cf^2*nf)/648 + 3780*cf^3*nf - 
   (4157*cf^4*nf)/6 + (8954*d2*nf)/9 - 312*cf*d2*nf + (20513*d3*nf)/288 + 
   (27659441*nf^2)/15552 - (55469*cf*nf^2)/144 + (8045*cf^2*nf^2)/8 - 
   (5018*cf^3*nf^2)/9 - (5900*d1*nf^2)/3 + (4160*cf*d1*nf^2)/3 - 
   (3680*d2*nf^2)/9 - (23455*nf^3)/162 - (16237*cf*nf^3)/162 - 
   (9922*cf^2*nf^3)/81 + (3520*d1*nf^3)/9 + (3256*nf^4)/243 - 
   (856*cf*nf^4)/243 - (29007709*z3)/20736 + (4481*d3*z3)/4 + 
   (43419085*nf*z3)/10368 - (30755*cf*nf*z3)/16 - (986885*cf^2*nf*z3)/216 + 
   (6398*cf^3*nf*z3)/3 - 128*cf^4*nf*z3 - (74123*d2*nf*z3)/9 + 
   (1676*cf*d2*nf*z3)/3 - (182737*d3*nf*z3)/144 - (175577*nf^2*z3)/216 + 
   (42653*cf*nf^2*z3)/54 + (39664*cf^2*nf^2*z3)/27 - (2144*cf^3*nf^2*z3)/3 + 
   (36412*d1*nf^2*z3)/9 + (5120*cf*d1*nf^2*z3)/3 + (36416*d2*nf^2*z3)/9 - 
   (21124*nf^3*z3)/81 - (7768*cf*nf^3*z3)/27 + (7616*cf^2*nf^3*z3)/27 - 
   (2624*d1*nf^3*z3)/3 + (320*nf^4*z3)/81 - (128*cf*nf^4*z3)/27 - 
   (200287*z3^2)/768 - (2549*d3*z3^2)/32 + (2633*nf*z3^2)/48 + 
   (2343*cf*nf*z3^2)/2 - 1275*cf^2*nf*z3^2 - (2553*d2*nf*z3^2)/2 + 
   432*cf*d2*nf*z3^2 + 185*d3*nf*z3^2 - 664*nf^2*z3^2 + 1392*cf*nf^2*z3^2 - 
   672*cf^2*nf^2*z3^2 - 384*d1*nf^2*z3^2 - 144*d2*nf^2*z3^2 + 
   (528211*z4)/768 + (4219*d3*z4)/16 - (1185979*nf*z4)/384 + 
   (7589*cf*nf*z4)/3 + (23641*cf^2*nf*z4)/24 + 1991*d2*nf*z4 - 
   (2759*d3*nf*z4)/16 + (36491*nf^2*z4)/24 - (10699*cf*nf^2*z4)/6 - 
   (638*cf^2*nf^2*z4)/3 - 848*d1*nf^2*z4 - 544*d2*nf^2*z4 - 92*nf^3*z4 + 
   (944*cf*nf^3*z4)/3 - (352*cf^2*nf^3*z4)/3 + 256*d1*nf^3*z4 - 
   (64*nf^4*z4)/3 + (6798815*z5)/1152 + (215705*d3*z5)/96 - 
   (1386293*nf*z5)/288 - (37915*cf*nf*z5)/6 + (41135*cf^2*nf*z5)/6 + 
   (5750*cf^3*nf*z5)/3 + (52145*d2*nf*z5)/36 + (2170*cf*d2*nf*z5)/3 + 
   (36985*d3*nf*z5)/36 - (3931*nf^2*z5)/6 + (6640*cf*nf^2*z5)/3 - 
   (10400*cf^2*nf^2*z5)/3 + (4640*cf^3*nf^2*z5)/3 + (8720*d1*nf^2*z5)/9 - 
   (12800*cf*d1*nf^2*z5)/3 + (7720*d2*nf^2*z5)/9 + (3104*nf^3*z5)/9 - 
   128*cf*nf^3*z5 + (1280*d1*nf^3*z5)/3 - (2145125*z6)/1536 - 
   (142375*d3*z6)/64 + (94925*nf*z6)/48 + (6375*cf*nf*z6)/4 - 
   (6375*cf^2*nf*z6)/2 + (6375*d2*nf*z6)/4 + (1675*d3*nf*z6)/2 - 
   550*nf^2*z6 - 600*cf*nf^2*z6 + 1200*cf^2*nf^2*z6 - 600*d2*nf^2*z6 - 
   (3362975*z7)/1024 - 1869*d3*z7 + (56917*nf*z7)/16 - (16681*cf*nf*z7)/8 + 
   5040*cf^2*nf*z7 - 5040*cf^3*nf*z7 + (17493*d2*nf*z7)/16 + 
   714*cf*d2*nf*z7 - (33033*d3*nf*z7)/16) + 
 a^5*xi*(53189977/82944 - (3163*d3)/128 - (7185625*nf)/20736 - 
  (175811*cf*nf)/288 + (1191*cf^2*nf)/8 + 2*d2*nf + (13*d3*nf)/2 + 
  (102691*nf^2)/5184 + (11861*cf*nf^2)/144 - (617*nf^3)/108 + 
  (1344647*z3)/3072 + (165019*d3*z3)/128 - (1620635*nf*z3)/2304 + 
  (5053*cf*nf*z3)/16 + (3285*cf^2*nf*z3)/8 - (519*d2*nf*z3)/2 - 
  (7285*d3*nf*z3)/32 + (29045*nf^2*z3)/144 - (271*cf*nf^2*z3)/2 - 
  (8*nf^3*z3)/9 + (28609*z3^2)/512 + (7755*d3*z3^2)/64 - (6985*nf*z3^2)/128 + 
  (153*cf*nf*z3^2)/2 - 45*cf^2*nf*z3^2 - 63*d2*nf*z3^2 - 
  (141*d3*nf*z3^2)/16 - (172061*z4)/1024 - (24975*d3*z4)/128 + 
  (33559*nf*z4)/256 - 99*cf*nf*z4 + (333*cf^2*nf*z4)/8 - 27*d2*nf*z4 + 
  (2313*d3*nf*z4)/32 - (455*nf^2*z4)/8 + (81*cf*nf^2*z4)/2 + 8*nf^3*z4 - 
  (313423*z5)/384 - (38495*d3*z5)/128 + (25163*nf*z5)/64 + (489*cf*nf*z5)/2 - 
  (1035*cf^2*nf*z5)/2 + (1125*d2*nf*z5)/4 - (2255*d3*nf*z5)/32 - 
  (1391*nf^2*z5)/24 + 24*cf*nf^2*z5 + (121225*z6)/1024 - (5925*d3*z6)/128 - 
  (175*nf*z6)/256 + (225*cf*nf*z6)/4 - (225*cf^2*nf*z6)/2 + 
  (225*d2*nf*z6)/4 - (825*d3*nf*z6)/32 + (644147*z7)/2048 - 
  (104433*d3*z7)/256 - (3087*nf*z7)/64 + (1323*d2*nf*z7)/16 + 
  (1323*d3*nf*z7)/16) + 
 a^5*xi^2*XXXgamma1gggl5xi2 + 
 a^6*XXXgamma1gggl6 ;

gamma1gggg = a*(-1/3 - (4*nf)/3 + xi) + 
 a^2*(1/6 - (10*nf)/3 - 4*cf*nf + (15*xi)/4 - xi^2/2) + 
 a^3*(725/216 - (1210*nf)/27 + (200*cf*nf)/9 + 2*cf^2*nf + (298*nf^2)/27 + 
   (44*cf*nf^2)/9 + (127*xi)/8 - 4*nf*xi - (27*xi^2)/8 + (7*xi^3)/16 - 3*z3 + 
   36*nf*z3 - 48*cf*nf*z3 + (9*xi*z3)/4 - (3*xi^2*z3)/8) + 
 a^4*(-16307/324 + (29*d3)/18 - (465529*nf)/1944 + (335273*cf*nf)/972 - 
   (6643*cf^2*nf)/27 + 46*cf^3*nf + (512*d2*nf)/9 + (17483*nf^2)/243 + 
   (13012*cf*nf^2)/243 + (1352*cf^2*nf^2)/27 - (704*d1*nf^2)/9 + 
   (2416*nf^3)/243 + (1232*cf*nf^3)/243 + (1539403*xi)/15552 - (9*d3*xi)/4 - 
   (35345*nf*xi)/1944 - (863*cf*nf*xi)/12 - (1229*nf^2*xi)/243 - 
   (3823*xi^2)/192 + (3*d3*xi^2)/8 + (43*nf*xi^2)/16 + (1657*xi^3)/384 - 
   (15*xi^4)/32 - (3047*z3)/18 - (397*d3*z3)/3 + (3583*nf*z3)/6 - 
   (4328*cf*nf*z3)/9 - (2312*cf^2*nf*z3)/9 - (1088*d2*nf*z3)/3 - 
   (904*nf^2*z3)/9 + (1888*cf*nf^2*z3)/9 - (704*cf^2*nf^2*z3)/9 + 
   (512*d1*nf^2*z3)/3 - (128*nf^3*z3)/9 + (389*xi*z3)/8 + (139*d3*xi*z3)/2 - 
   (148*nf*xi*z3)/3 + 56*cf*nf*xi*z3 + (16*nf^2*xi*z3)/3 - 
   (1267*xi^2*z3)/192 - (63*d3*xi^2*z3)/8 + (2*nf*xi^2*z3)/3 + 
   (3*xi^3*z3)/32 + (9*d3*xi^3*z3)/8 + (37*xi^4*z3)/384 - (d3*xi^4*z3)/4 + 
   (111*z4)/8 - (387*nf*z4)/2 + 252*cf*nf*z4 + 72*nf^2*z4 - 96*cf*nf^2*z4 - 
   (73*xi*z4)/8 - (13*nf*xi*z4)/2 + 12*cf*nf*xi*z4 + (49*xi^2*z4)/32 - 
   (nf*xi^2*z4)/4 - (3*xi^3*z4)/32 + (5125*z5)/24 + 335*d3*z5 - 220*nf*z5 - 
   240*cf*nf*z5 + 480*cf^2*nf*z5 - 240*d2*nf*z5 - (55*xi*z5)/2 - 
   (35*xi^2*z5)/64 - (165*d3*xi^2*z5)/8 + (325*xi^3*z5)/384 + 
   (65*d3*xi^3*z5)/16 - (115*xi^4*z5)/768 - (5*d3*xi^4*z5)/32) + 
 a^5*(-20557399/62208 - (22645*d3)/144 - (14626495*nf)/5184 + 
   (12367871*cf*nf)/1944 - (1110907*cf^2*nf)/162 + 3801*cf^3*nf - 
   (4157*cf^4*nf)/6 + (8168*d2*nf)/9 - (928*cf*d2*nf)/3 + (4427*d3*nf)/72 + 
   (6971635*nf^2)/3888 - (510623*cf*nf^2)/972 + (20411*cf^2*nf^2)/27 - 
   (5018*cf^3*nf^2)/9 - 1824*d1*nf^2 + (4160*cf*d1*nf^2)/3 - 
   (3680*d2*nf^2)/9 - (40679*nf^3)/243 - (31738*cf*nf^3)/243 - 
   (9922*cf^2*nf^3)/81 + (3520*d1*nf^3)/9 + (4036*nf^4)/243 - 
   (856*cf*nf^4)/243 - (9634463*z3)/5184 - (5273*d3*z3)/9 + 
   (14360975*nf*z3)/2592 - (31339*cf*nf*z3)/12 - (295241*cf^2*nf*z3)/54 + 
   (6632*cf^3*nf*z3)/3 - 128*cf^4*nf*z3 - (56252*d2*nf*z3)/9 + 
   (1808*cf*d2*nf*z3)/3 - (11081*d3*nf*z3)/12 - (70823*nf^2*z3)/54 + 
   (19618*cf*nf^2*z3)/27 + (62428*cf^2*nf^2*z3)/27 - (2144*cf^3*nf^2*z3)/3 + 
   (35104*d1*nf^2*z3)/9 + (5120*cf*d1*nf^2*z3)/3 + (35168*d2*nf^2*z3)/9 - 
   (24920*nf^3*z3)/81 - (8464*cf*nf^3*z3)/27 + (7616*cf^2*nf^3*z3)/27 - 
   (2624*d1*nf^3*z3)/3 + (640*nf^4*z3)/81 - (128*cf*nf^4*z3)/27 - 
   (200287*z3^2)/576 - (2549*d3*z3^2)/24 + (2633*nf*z3^2)/36 + 
   1562*cf*nf*z3^2 - 1700*cf^2*nf*z3^2 - 1702*d2*nf*z3^2 + 
   576*cf*d2*nf*z3^2 + (740*d3*nf*z3^2)/3 - (2656*nf^2*z3^2)/3 + 
   1856*cf*nf^2*z3^2 - 896*cf^2*nf^2*z3^2 - 512*d1*nf^2*z3^2 - 
   192*d2*nf^2*z3^2 + (524339*z4)/576 + (2697*d3*z4)/4 - 
   (1167323*nf*z4)/288 + (9818*cf*nf*z4)/3 + (8203*cf^2*nf*z4)/6 + 
   1892*d2*nf*z4 - (1389*d3*nf*z4)/4 + (12233*nf^2*z4)/6 - 
   (6818*cf*nf^2*z4)/3 - (1232*cf^2*nf^2*z4)/3 - 896*d1*nf^2*z4 - 
   448*d2*nf^2*z4 - (1216*nf^3*z4)/9 + (1184*cf*nf^3*z4)/3 - 
   (352*cf^2*nf^3*z4)/3 + 256*d1*nf^3*z4 - (256*nf^4*z4)/9 + 
   (6832255*z5)/864 + (338905*d3*z5)/72 - (1474853*nf*z5)/216 - 
   (22370*cf*nf*z5)/3 + (23150*cf^2*nf*z5)/3 + (10160*cf^3*nf*z5)/3 - 
   (5125*d2*nf*z5)/9 + (760*cf*d2*nf*z5)/3 + (3665*d3*nf*z5)/3 - 
   (5662*nf^2*z5)/9 + (8320*cf*nf^2*z5)/3 - (12400*cf^2*nf^2*z5)/3 + 
   (4640*cf^3*nf^2*z5)/3 + (10880*d1*nf^2*z5)/9 - (12800*cf*d1*nf^2*z5)/3 + 
   (10720*d2*nf^2*z5)/9 + 448*nf^3*z5 - (512*cf*nf^3*z5)/3 + 
   (1280*d1*nf^3*z5)/3 - (2145125*z6)/1152 - (142375*d3*z6)/48 + 
   (94925*nf*z6)/36 + 2125*cf*nf*z6 - 4250*cf^2*nf*z6 + 2125*d2*nf*z6 + 
   (3350*d3*nf*z6)/3 - (2200*nf^2*z6)/3 - 800*cf*nf^2*z6 + 
   1600*cf^2*nf^2*z6 - 800*d2*nf^2*z6 - (3362975*z7)/768 - 2492*d3*z7 + 
   (56917*nf*z7)/12 - (16681*cf*nf*z7)/6 + 6720*cf^2*nf*z7 - 
   6720*cf^3*nf*z7 + (5831*d2*nf*z7)/4 + 952*cf*d2*nf*z7 - 
   (11011*d3*nf*z7)/4) +
 a^5*xi*(53189977/62208 - (3163*d3)/96 - (7185625*nf)/15552 - 
  (175811*cf*nf)/216 + (397*cf^2*nf)/2 + (8*d2*nf)/3 + (26*d3*nf)/3 + 
  (102691*nf^2)/3888 + (11861*cf*nf^2)/108 - (617*nf^3)/81 + 
  (1344647*z3)/2304 + (165019*d3*z3)/96 - (1620635*nf*z3)/1728 + 
  (5053*cf*nf*z3)/12 + (1095*cf^2*nf*z3)/2 - 346*d2*nf*z3 - 
  (7285*d3*nf*z3)/24 + (29045*nf^2*z3)/108 - (542*cf*nf^2*z3)/3 - 
  (32*nf^3*z3)/27 + (28609*z3^2)/384 + (2585*d3*z3^2)/16 - 
  (6985*nf*z3^2)/96 + 102*cf*nf*z3^2 - 60*cf^2*nf*z3^2 - 84*d2*nf*z3^2 - 
  (47*d3*nf*z3^2)/4 - (172061*z4)/768 - (8325*d3*z4)/32 + (33559*nf*z4)/192 - 
  132*cf*nf*z4 + (111*cf^2*nf*z4)/2 - 36*d2*nf*z4 + (771*d3*nf*z4)/8 - 
  (455*nf^2*z4)/6 + 54*cf*nf^2*z4 + (32*nf^3*z4)/3 - (313423*z5)/288 - 
  (38495*d3*z5)/96 + (25163*nf*z5)/48 + 326*cf*nf*z5 - 690*cf^2*nf*z5 + 
  375*d2*nf*z5 - (2255*d3*nf*z5)/24 - (1391*nf^2*z5)/18 + 32*cf*nf^2*z5 + 
  (121225*z6)/768 - (1975*d3*z6)/32 - (175*nf*z6)/192 + 75*cf*nf*z6 - 
  150*cf^2*nf*z6 + 75*d2*nf*z6 - (275*d3*nf*z6)/8 + (644147*z7)/1536 - 
  (34811*d3*z7)/64 - (1029*nf*z7)/16 + (441*d2*nf*z7)/4 + (441*d3*nf*z7)/4) + 
 a^5*xi^2*XXXgamma1ggggl5xi2 + 
 a^6*XXXgamma1ggggl6 ;

gamma1qqg = a*(-1 - cf + xi/4 + cf*xi) + 
 a^2*(-67/24 - (17*cf)/2 + (3*cf^2)/2 + 
   (5*nf)/6 + 2*cf*nf + (15*xi)/16 + (5*cf*xi)/2 - xi^2/8 - (cf*xi^2)/4) + 
 a^3*(-10703/864 - (10559*cf)/144 + 
   (143*cf^2)/4 - (3*cf^3)/2 + (205*nf)/108 + (853*cf*nf)/18 - 3*cf^2*nf + 
   (35*nf^2)/27 - (20*cf*nf^2)/9 + (127*xi)/32 + (371*cf*xi)/32 - nf*xi - 
   (17*cf*nf*xi)/4 - (27*xi^2)/32 - (69*cf*xi^2)/32 + (7*xi^3)/64 + 
   (5*cf*xi^3)/16 - (3*z3)/4 + (15*cf*z3)/2 - 12*cf^2*z3 + 9*nf*z3 - 
   12*cf*nf*z3 + (9*xi*z3)/16 + (3*cf*xi*z3)/2 - (3*xi^2*z3)/32 - 
   (3*cf*xi^2*z3)/8) + 
 a^4*(-350227/3888 - (10059589*cf)/15552 + 
   (23777*cf^2)/36 - (5131*cf^3)/12 + (1027*cf^4)/8 + 66*cf*d2 + (21*d3)/8 + 
   (473903*nf)/7776 + (104542*cf*nf)/243 + (797*cf^2*nf)/18 - 
   (76*cf^3*nf)/3 - 128*cf*d1*nf - (6307*nf^2)/972 - (7870*cf*nf^2)/243 - 
   (304*cf^2*nf^2)/9 + (166*nf^3)/81 - (280*cf*nf^3)/81 + 
   (1539403*xi)/62208 + (2127929*cf*xi)/31104 + 3*cf^2*xi + cf*d2*xi - 
   (9*d3*xi)/16 - (35345*nf*xi)/7776 - (7423*cf*nf*xi)/243 - 
   (767*cf^2*nf*xi)/12 - (1229*nf^2*xi)/972 - (1076*cf*nf^2*xi)/243 - 
   (3823*xi^2)/768 - (13883*cf*xi^2)/1152 + (3*d3*xi^2)/32 + 
   (43*nf*xi^2)/64 + (109*cf*nf*xi^2)/72 + (1657*xi^3)/1536 + 
   (263*cf*xi^3)/96 - (15*xi^4)/128 - (19*cf*xi^4)/64 - (2959*z3)/72 + 
   (1489*cf*z3)/24 + 214*cf^2*z3 - 848*cf^3*z3 + 400*cf^4*z3 - 190*cf*d2*z3 - 
   (367*d3*z3)/4 + (3311*nf*z3)/24 - (187*cf*nf*z3)/3 - 118*cf^2*nf*z3 + 
   64*cf^3*nf*z3 + 48*d2*nf*z3 - (94*nf^2*z3)/3 + (8*cf*nf^2*z3)/3 + 
   32*cf^2*nf^2*z3 - (32*nf^3*z3)/9 + (389*xi*z3)/32 + (1013*cf*xi*z3)/24 - 
   (7*cf^2*xi*z3)/2 + 48*cf*d2*xi*z3 + (139*d3*xi*z3)/8 - (37*nf*xi*z3)/3 - 
   (76*cf*nf*xi*z3)/3 + 44*cf^2*nf*xi*z3 + (4*nf^2*xi*z3)/3 + 
   (16*cf*nf^2*xi*z3)/3 - (1267*xi^2*z3)/768 - (253*cf*xi^2*z3)/32 + 
   7*cf*d2*xi^2*z3 - (63*d3*xi^2*z3)/32 + (nf*xi^2*z3)/6 + 
   (7*cf*nf*xi^2*z3)/6 + (3*xi^3*z3)/128 + (65*cf*xi^3*z3)/96 - 
   5*cf*d2*xi^3*z3 + (9*d3*xi^3*z3)/32 + (37*xi^4*z3)/1536 - 
   (cf*xi^4*z3)/192 + (7*cf*d2*xi^4*z3)/8 - (d3*xi^4*z3)/16 + (111*z4)/32 - 
   (173*cf*z4)/4 + 66*cf^2*z4 - (387*nf*z4)/8 + 88*cf*nf*z4 - 36*cf^2*nf*z4 + 
   18*nf^2*z4 - 24*cf*nf^2*z4 - (73*xi*z4)/32 - (87*cf*xi*z4)/16 - 
   (13*nf*xi*z4)/8 - (9*cf*nf*xi*z4)/2 + 12*cf^2*nf*xi*z4 + 
   (49*xi^2*z4)/128 + (43*cf*xi^2*z4)/32 - (nf*xi^2*z4)/16 - 
   (cf*nf*xi^2*z4)/4 - (3*xi^3*z4)/128 - (3*cf*xi^3*z4)/32 + (5125*z5)/96 + 
   (1865*cf*z5)/12 - 790*cf^2*z5 + 1440*cf^3*z5 - 640*cf^4*z5 + 
   170*cf*d2*z5 + (335*d3*z5)/4 - 55*nf*z5 + 20*cf*nf*z5 - 40*cf^2*nf*z5 - 
   60*d2*nf*z5 - (55*xi*z5)/8 - (665*cf*xi*z5)/24 + 5*cf^2*xi*z5 - 
   70*cf*d2*xi*z5 - (35*xi^2*z5)/256 + (5*cf*xi^2*z5)/3 + 5*cf*d2*xi^2*z5 - 
   (165*d3*xi^2*z5)/32 + (325*xi^3*z5)/1536 + (5*cf*xi^3*z5)/24 + 
   (5*cf*d2*xi^3*z5)/2 + (65*d3*xi^3*z5)/64 - (115*xi^4*z5)/3072 - 
   (5*cf*xi^4*z5)/96 - (5*cf*d2*xi^4*z5)/8 - (5*d3*xi^4*z5)/128) + 
 a^5*(-51099053/82944 - (402011815*cf)/62208 + (42020387*cf^2)/3888 - 
   (825361*cf^3)/72 + (835739*cf^4)/144 - (4977*cf^5)/8 + (21533*cf*d2)/18 - 
   (10*cf^2*d2)/3 + (2027*d3)/576 + (10283*cf*d3)/96 + (36903859*nf)/62208 + 
   (39145235*cf*nf)/7776 - (78383*cf^2*nf)/72 + (300713*cf^3*nf)/216 - 
   (29209*cf^4*nf)/36 - (33464*cf*d1*nf)/9 + (5984*cf^2*d1*nf)/3 - 
   (262*d2*nf)/3 - (6134*cf*d2*nf)/9 - (935*d3*nf)/96 + (227099*nf^2)/15552 - 
   (74183*cf*nf^2)/81 - (319607*cf^2*nf^2)/324 + (2497*cf^3*nf^2)/27 + 
   (428*d1*nf^2)/3 + (7360*cf*d1*nf^2)/9 - (10993*nf^3)/486 - 
   (2218*cf*nf^3)/243 + (2636*cf^2*nf^3)/243 + (260*nf^4)/81 - 
   (1328*cf*nf^4)/243 - (9530143*z3)/20736 - (3171575*cf*z3)/432 + 
   (1391527*cf^2*z3)/36 - (1368017*cf^3*z3)/18 + (530884*cf^4*z3)/9 - 
   16000*cf^5*z3 + (314401*cf*d2*z3)/18 - 17742*cf^2*d2*z3 - 
   (61421*d3*z3)/36 - (54703*cf*d3*z3)/48 + (14024815*nf*z3)/10368 + 
   (158159*cf*nf*z3)/864 - (39517*cf^2*nf*z3)/72 + (44489*cf^3*nf*z3)/18 - 
   (22496*cf^4*nf*z3)/9 - (26608*cf*d1*nf*z3)/3 + 12096*cf^2*d1*nf*z3 + 
   (5957*d2*nf*z3)/3 + (14348*cf*d2*nf*z3)/9 + (49765*d3*nf*z3)/144 - 
   (35905*nf^2*z3)/72 - (36463*cf*nf^2*z3)/27 + (15194*cf^2*nf^2*z3)/9 - 
   (400*cf^3*nf^2*z3)/9 - (436*d1*nf^2*z3)/3 - (704*cf*d1*nf^2*z3)/3 - 
   (416*d2*nf^2*z3)/3 - (3796*nf^3*z3)/81 + (448*cf*nf^3*z3)/9 - 
   (832*cf^2*nf^3*z3)/9 + (320*nf^4*z3)/81 + (256*cf*nf^4*z3)/27 - 
   (200287*z3^2)/2304 - (130973*cf*z3^2)/576 + (38953*cf^2*z3^2)/12 - 
   9053*cf^3*z3^2 + (24632*cf^4*z3^2)/3 - 2496*cf^5*z3^2 - 
   (26833*cf*d2*z3^2)/6 + 5088*cf^2*d2*z3^2 - (2549*d3*z3^2)/96 - 
   (3295*cf*d3*z3^2)/8 + (2633*nf*z3^2)/144 - (17563*cf*nf*z3^2)/72 + 
   714*cf^2*nf*z3^2 + 124*cf^3*nf*z3^2 - (1024*cf^4*nf*z3^2)/3 + 
   2432*cf*d1*nf*z3^2 - 3648*cf^2*d1*nf*z3^2 - (851*d2*nf*z3^2)/2 + 
   (556*cf*d2*nf*z3^2)/3 + (185*d3*nf*z3^2)/3 - (664*nf^2*z3^2)/3 + 
   (1520*cf*nf^2*z3^2)/3 - (928*cf^2*nf^2*z3^2)/3 - 128*d1*nf^2*z3^2 - 
   48*d2*nf^2*z3^2 + (512723*z4)/2304 - (102167*cf*z4)/192 - 
   (15533*cf^2*z4)/16 + 4664*cf^3*z4 - 2200*cf^4*z4 + 1015*cf*d2*z4 + 
   (6569*d3*z4)/16 - (1101*cf*d3*z4)/16 - (1111355*nf*z4)/1152 + 
   (86335*cf*nf*z4)/96 + (6755*cf^2*nf*z4)/8 - (4351*cf^3*nf*z4)/2 + 
   800*cf^4*nf*z4 - 99*d2*nf*z4 - 320*cf*d2*nf*z4 - (2797*d3*nf*z4)/16 + 
   (4147*nf^2*z4)/8 - (754*cf*nf^2*z4)/3 - 410*cf^2*nf^2*z4 + 
   128*cf^3*nf^2*z4 - 48*d1*nf^2*z4 + 96*d2*nf^2*z4 - (388*nf^3*z4)/9 + 
   (16*cf*nf^3*z4)/3 + 64*cf^2*nf^3*z4 - (64*nf^4*z4)/9 + (6932575*z5)/3456 + 
   (21546569*cf*z5)/3456 - (378353*cf^2*z5)/18 + (95035*cf^3*z5)/6 + 
   (248960*cf^4*z5)/9 - 22600*cf^5*z5 - (201125*cf*d2*z5)/36 - 
   715*cf^2*d2*z5 + (708505*d3*z5)/288 + (190055*cf*d3*z5)/48 - 
   (1740533*nf*z5)/864 - (1371137*cf*nf*z5)/432 + (202921*cf^2*nf*z5)/18 - 
   (52600*cf^3*nf*z5)/3 + (46880*cf^4*nf*z5)/9 + (48640*cf*d1*nf*z5)/3 - 
   18080*cf^2*d1*nf*z5 - (24215*d2*nf*z5)/12 + (35245*cf*d2*nf*z5)/9 + 
   (6995*d3*nf*z5)/36 + (469*nf^2*z5)/18 + (2263*cf*nf^2*z5)/9 + 
   (1616*cf^2*nf^2*z5)/3 - 320*cf^3*nf^2*z5 + 240*d1*nf^2*z5 - 
   640*cf*d1*nf^2*z5 + (1000*d2*nf^2*z5)/3 + (928*nf^3*z5)/9 - 
   (128*cf*nf^3*z5)/3 - (2145125*z6)/4608 - (1531075*cf*z6)/1152 + 
   (173675*cf^2*z6)/24 - 13200*cf^3*z6 + (17600*cf^4*z6)/3 - 
   (17825*cf*d2*z6)/12 - (142375*d3*z6)/192 + (1675*cf*d3*z6)/16 + 
   (94925*nf*z6)/144 + (32275*cf*nf*z6)/144 - 2300*cf^2*nf*z6 + 
   4950*cf^3*nf*z6 - (6400*cf^4*nf*z6)/3 + (2125*d2*nf*z6)/4 + 
   (1300*cf*d2*nf*z6)/3 + (1675*d3*nf*z6)/6 - (550*nf^2*z6)/3 + 
   (200*cf*nf^2*z6)/3 - (400*cf^2*nf^2*z6)/3 - 200*d2*nf^2*z6 - 
   (3362975*z7)/3072 + (38599813*cf*z7)/4608 - (4557259*cf^2*z7)/96 + 
   (895153*cf^3*z7)/8 - 123977*cf^4*z7 + 47628*cf^5*z7 - (44807*cf*d2*z7)/4 + 
   15295*cf^2*d2*z7 - 623*d3*z7 - (660667*cf*d3*z7)/192 + (56917*nf*z7)/48 + 
   (341215*cf*nf*z7)/144 - (37163*cf^2*nf*z7)/3 + 12264*cf^3*nf*z7 - 
   (24514*cf*d1*nf*z7)/3 + 8680*cf^2*d1*nf*z7 + (5831*d2*nf*z7)/16 - 
   (14518*cf*d2*nf*z7)/3 - (11011*d3*nf*z7)/16 + (441*cf*nf^2*z7)/2) +
 a^5*xi*(53189977/248832 + (19063201*cf)/31104 + (1675*cf^2)/32 - 
  (103*cf^3)/4 + (145*cf*d2)/12 - 15*cf^2*d2 - (3163*d3)/384 - 
  (1893*cf*d3)/64 - (7185625*nf)/62208 - (6300373*cf*nf)/10368 - 
  (1000091*cf^2*nf)/1728 + (4261*cf^3*nf)/24 + (2*d2*nf)/3 - 
  (14*cf*d2*nf)/3 + (13*d3*nf)/6 + (102691*nf^2)/15552 + (8675*cf*nf^2)/144 + 
  (23831*cf^2*nf^2)/216 - (617*nf^3)/324 - (3197*cf*nf^3)/486 + 
  (1344647*z3)/9216 + (1308503*cf*z3)/1728 - (3517*cf^2*z3)/8 + 155*cf^3*z3 + 
  (17915*cf*d2*z3)/36 + 208*cf^2*d2*z3 + (165019*d3*z3)/384 + 
  (16431*cf*d3*z3)/32 - (1620635*nf*z3)/6912 - (62405*cf*nf*z3)/96 + 
  (3193*cf^2*nf*z3)/8 + (947*cf^3*nf*z3)/2 - (368*cf*d1*nf*z3)/3 - 
  (173*d2*nf*z3)/2 - (6562*cf*d2*nf*z3)/9 - (7285*d3*nf*z3)/96 + 
  (29045*nf^2*z3)/432 + (5411*cf*nf^2*z3)/27 - (482*cf^2*nf^2*z3)/3 - 
  (8*nf^3*z3)/27 - (56*cf*nf^3*z3)/27 + (28609*z3^2)/1536 + 
  (27487*cf*z3^2)/576 + (81*cf^2*z3^2)/16 + (9*cf^3*z3^2)/2 + 
  (2893*cf*d2*z3^2)/12 - 201*cf^2*d2*z3^2 + (2585*d3*z3^2)/64 + 
  (1509*cf*d3*z3^2)/4 - (6985*nf*z3^2)/384 - (197*cf*nf*z3^2)/9 + 
  66*cf^2*nf*z3^2 - 60*cf^3*nf*z3^2 - 112*cf*d1*nf*z3^2 - 21*d2*nf*z3^2 - 
  (266*cf*d2*nf*z3^2)/3 - (47*d3*nf*z3^2)/16 - (172061*z4)/3072 - 
  (69365*cf*z4)/384 + (567*cf^2*z4)/32 - (1007*cf*d2*z4)/4 - 
  (8325*d3*z4)/128 + (2619*cf*d3*z4)/32 + (33559*nf*z4)/768 + 
  (4307*cf*nf*z4)/48 - (693*cf^2*nf*z4)/8 + (111*cf^3*nf*z4)/2 - 9*d2*nf*z4 + 
  43*cf*d2*nf*z4 + (771*d3*nf*z4)/32 - (455*nf^2*z4)/24 - 
  (281*cf*nf^2*z4)/6 + 36*cf^2*nf^2*z4 + (8*nf^3*z4)/3 + (32*cf*nf^3*z4)/3 - 
  (313423*z5)/1152 - (888211*cf*z5)/864 + (7945*cf^2*z5)/24 - 
  (425*cf^3*z5)/4 - (66835*cf*d2*z5)/72 - 280*cf^2*d2*z5 - 
  (38495*d3*z5)/384 - (1645*cf*d3*z5)/6 + (25163*nf*z5)/192 + 
  (230461*cf*nf*z5)/432 + (117*cf^2*nf*z5)/2 - 570*cf^3*nf*z5 + 
  (375*d2*nf*z5)/4 + (5440*cf*d2*nf*z5)/9 - (2255*d3*nf*z5)/96 - 
  (1391*nf^2*z5)/72 - (728*cf*nf^2*z5)/9 + 32*cf^2*nf^2*z5 + 
  (121225*z6)/3072 + (89275*cf*z6)/576 - (675*cf^2*z6)/16 + 
  (13925*cf*d2*z6)/24 - (1975*d3*z6)/128 - (1675*cf*d3*z6)/16 - 
  (175*nf*z6)/768 + (3025*cf*nf*z6)/144 + 50*cf^2*nf*z6 - 150*cf^3*nf*z6 + 
  (75*d2*nf*z6)/4 - (275*cf*d2*nf*z6)/3 - (275*d3*nf*z6)/32 + 
  (644147*z7)/6144 + (563969*cf*z7)/4608 + (83657*cf^2*z7)/384 - 
  (1239*cf^3*z7)/16 - (39515*cf*d2*z7)/64 + (2765*cf^2*d2*z7)/8 - 
  (34811*d3*z7)/256 - (56833*cf*d3*z7)/96 - (1029*nf*z7)/64 - 
  (49*cf*nf*z7)/8 + 294*cf*d1*nf*z7 + (441*d2*nf*z7)/16 + 
  (1029*cf*d2*nf*z7)/2 + (441*d3*nf*z7)/16) + 
 a^5*xi^2*XXXgamma1qqgl5xi2 + 
 a^6*XXXgamma1qqgl6 ;

(*end of file*)


==> renConsts.m <==
(* this file: renConsts.m            21.sep.2017 *)

(* Complete set of renormalization constants     *)

(* The five-loop Beta function for a general     *)
(*   gauge group and anomalous dimensions beyond *)
(*   Feynman gauge                               *)
(*   by T.Luthe, A.Maier, P.Marquard, Y.Schroder *)
(*   see arXiv:1709.07718                        *)

(* Complete renormalization of QCD at five loops *)
(*   by T.Luthe, A.Maier, P.Marquard, Y.Schroder *)
(*   see arXiv:1701.07068                        *)

(* notation as in the papers: a is gauge coupl. *)
(* nf is scaled number of fermion flavors        *)
(* cf, d1, d2, d3 are group factors              *)
(* xi is gauge parameter, xi=0 for Feynman gauge *)
(* zeta values are z3=Zeta[3], ... , z7=Zeta[7]  *)
(* space-time dimension is d=4-2*ep              *)

(* full set of five-loop renormalization consts. *)
(*   Za,Zm,Z2,Z3c,Z1ccg,Z3,Z1ggg,Z1gggg,Z1qqg    *)
(*   the first two are gauge invariant           *)
(* we give full gauge dependence incl 4-loop.    *)
(* at 5 loops, 1/ep poles have xi^0 and x^1 only *)
(* 1/ep^2 and higher poles are valid for all xi  *)

(* we mark all unknown terms (such as 6-loop and *)
(* 5-loop xi^2 and higher ones) with prefix XXX  *)

Print["Reading 5-loop renormalization constants from arXiv:1701.07068 and arXiv:1709.07718: Za,Zm,Z2,Z3c,Z1ccg,Z3,Z1ggg,Z1gggg,Z1qqg,ZMM."];

Za = 1 + a*(-11/(3*ep) + (4*nf)/(3*ep)) + 
 a^2*(121/(9*ep^2) - 17/(3*ep) - (88*nf)/(9*ep^2) + (10*nf)/(3*ep) + 
   (2*cf*nf)/ep + (16*nf^2)/(9*ep^2)) + 
 a^3*(-1331/(27*ep^3) + 1309/(27*ep^2) - 2857/(162*ep) + (484*nf)/(9*ep^3) - 
   (1246*nf)/(27*ep^2) - (154*cf*nf)/(9*ep^2) + (1415*nf)/(81*ep) + 
   (205*cf*nf)/(27*ep) - (2*cf^2*nf)/(3*ep) - (176*nf^2)/(9*ep^3) + 
   (280*nf^2)/(27*ep^2) + (56*cf*nf^2)/(9*ep^2) - (158*nf^2)/(81*ep) - 
   (44*cf*nf^2)/(27*ep) + (64*nf^3)/(27*ep^3)) + 
 a^4*(14641/(81*ep^4) - 47311/(162*ep^3) + 203953/(972*ep^2) - 
   150653/(1944*ep) + (20*d3)/(9*ep) - (21296*nf)/(81*ep^4) + 
   (10373*nf)/(27*ep^3) + (2783*cf*nf)/(27*ep^3) - (44645*nf)/(162*ep^2) - 
   (16783*cf*nf)/(162*ep^2) + (55*cf^2*nf)/(9*ep^2) + (39143*nf)/(324*ep) - 
   (7073*cf*nf)/(972*ep) + (1051*cf^2*nf)/(27*ep) - (23*cf^3*nf)/(2*ep) - 
   (128*d2*nf)/(9*ep) + (3872*nf^2)/(27*ep^4) - (1472*nf^2)/(9*ep^3) - 
   (2024*cf*nf^2)/(27*ep^3) + (835*nf^2)/(9*ep^2) + 
   (4880*cf*nf^2)/(81*ep^2) + (34*cf^2*nf^2)/(9*ep^2) - 
   (3965*nf^2)/(162*ep) - (4288*cf*nf^2)/(243*ep) - (338*cf^2*nf^2)/(27*ep) + 
   (176*d1*nf^2)/(9*ep) - (2816*nf^3)/(81*ep^4) + (1840*nf^3)/(81*ep^3) + 
   (368*cf*nf^3)/(27*ep^3) - (1580*nf^3)/(243*ep^2) - 
   (440*cf*nf^3)/(81*ep^2) - (106*nf^3)/(243*ep) - (308*cf*nf^3)/(243*ep) + 
   (256*nf^4)/(81*ep^4) + (11*z3)/(9*ep) - (176*d3*z3)/(3*ep) - 
   (34*nf*z3)/(3*ep) + (164*cf*nf*z3)/(9*ep) - (88*cf^2*nf*z3)/(9*ep) + 
   (416*d2*nf*z3)/(3*ep) - (56*nf^2*z3)/(9*ep) - (112*cf*nf^2*z3)/(9*ep) + 
   (176*cf^2*nf^2*z3)/(9*ep) - (128*d1*nf^2*z3)/(3*ep)) + 
 a^5*(-161051/(243*ep^5) + 3688201/(2430*ep^4) - 4769765/(2916*ep^3) + 
   6290291/(5832*ep^2) - (572*d3)/(27*ep^2) - 1659247/(3888*ep) + 
   (514*d3)/(15*ep) + (292820*nf)/(243*ep^5) - (3096511*nf)/(1215*ep^4) - 
   (216953*cf*nf)/(405*ep^4) + (19685737*nf)/(7290*ep^3) + 
   (2123539*cf*nf)/(2430*ep^3) - (5203*cf^2*nf)/(135*ep^3) - 
   (5706137*nf)/(2916*ep^2) - (573973*cf*nf)/(2916*ep^2) - 
   (145091*cf^2*nf)/(405*ep^2) + (3289*cf^3*nf)/(30*ep^2) + 
   (18304*d2*nf)/(135*ep^2) + (208*d3*nf)/(27*ep^2) + 
   (5048959*nf)/(4860*ep) - (1628399*cf*nf)/(1944*ep) + 
   (548732*cf^2*nf)/(405*ep) - (3717*cf^3*nf)/(5*ep) + 
   (4157*cf^4*nf)/(30*ep) - (11312*d2*nf)/(45*ep) + (64*cf*d2*nf)/ep - 
   (904*d3*nf)/(45*ep) - (212960*nf^2)/(243*ep^5) + 
   (638308*nf^2)/(405*ep^4) + (78892*cf*nf^2)/(135*ep^4) - 
   (1772537*nf^2)/(1215*ep^3) - (111706*cf*nf^2)/(135*ep^3) - 
   (6578*cf^2*nf^2)/(135*ep^3) + (2157137*nf^2)/(2430*ep^2) + 
   (51197*cf*nf^2)/(135*ep^2) + (120836*cf^2*nf^2)/(405*ep^2) - 
   (222*cf^3*nf^2)/(5*ep^2) - (25168*d1*nf^2)/(135*ep^2) - 
   (6656*d2*nf^2)/(135*ep^2) - (843067*nf^2)/(2430*ep) - 
   (5701*cf*nf^2)/(810*ep) - (31583*cf^2*nf^2)/(90*ep) + 
   (5018*cf^3*nf^2)/(45*ep) + (7184*d1*nf^2)/(15*ep) - 
   (832*cf*d1*nf^2)/(3*ep) + (736*d2*nf^2)/(9*ep) + (77440*nf^3)/(243*ep^5) - 
   (518992*nf^3)/(1215*ep^4) - (28688*cf*nf^3)/(135*ep^4) + 
   (1068296*nf^3)/(3645*ep^3) + (88936*cf*nf^3)/(405*ep^3) + 
   (616*cf^2*nf^3)/(27*ep^3) - (374692*nf^3)/(3645*ep^2) - 
   (19640*cf*nf^3)/(243*ep^2) - (22064*cf^2*nf^3)/(405*ep^2) + 
   (9152*d1*nf^3)/(135*ep^2) + (2077*nf^3)/(135*ep) + 
   (736*cf*nf^3)/(405*ep) + (9922*cf^2*nf^3)/(405*ep) - 
   (704*d1*nf^3)/(9*ep) - (14080*nf^4)/(243*ep^5) + (10432*nf^4)/(243*ep^4) + 
   (10432*cf*nf^4)/(405*ep^4) - (54352*nf^4)/(3645*ep^3) - 
   (15136*cf*nf^4)/(1215*ep^3) - (5512*nf^4)/(3645*ep^2) - 
   (16016*cf*nf^4)/(3645*ep^2) - (916*nf^4)/(1215*ep) + 
   (856*cf*nf^4)/(1215*ep) + (1024*nf^5)/(243*ep^5) - (1573*z3)/(135*ep^2) + 
   (25168*d3*z3)/(45*ep^2) + (326*z3)/(81*ep) - (18716*d3*z3)/(15*ep) + 
   (15158*nf*z3)/(135*ep^2) - (23452*cf*nf*z3)/(135*ep^2) + 
   (12584*cf^2*nf*z3)/(135*ep^2) - (59488*d2*nf*z3)/(45*ep^2) - 
   (9152*d3*nf*z3)/(45*ep^2) - (2101*nf*z3)/(81*ep) - (146*cf*nf*z3)/(5*ep) + 
   (50581*cf^2*nf*z3)/(135*ep) - (5696*cf^3*nf*z3)/(15*ep) + 
   (128*cf^4*nf*z3)/(5*ep) + (127736*d2*nf*z3)/(45*ep) - 
   (256*cf*d2*nf*z3)/(3*ep) + (20752*d3*nf*z3)/(45*ep) + 
   (2704*nf^2*z3)/(135*ep^2) + (24544*cf*nf^2*z3)/(135*ep^2) - 
   (29744*cf^2*nf^2*z3)/(135*ep^2) + (18304*d1*nf^2*z3)/(45*ep^2) + 
   (21632*d2*nf^2*z3)/(45*ep^2) - (18446*nf^2*z3)/(135*ep) - 
   (26452*cf*nf^2*z3)/(135*ep) + (28628*cf^2*nf^2*z3)/(135*ep) + 
   (2144*cf^3*nf^2*z3)/(15*ep) - (40336*d1*nf^2*z3)/(45*ep) - 
   (1024*cf*d1*nf^2*z3)/(3*ep) - (8032*d2*nf^2*z3)/(9*ep) - 
   (2912*nf^3*z3)/(135*ep^2) - (5824*cf*nf^3*z3)/(135*ep^2) + 
   (9152*cf^2*nf^3*z3)/(135*ep^2) - (6656*d1*nf^3*z3)/(45*ep^2) + 
   (9736*nf^3*z3)/(405*ep) + (1136*cf*nf^3*z3)/(27*ep) - 
   (7616*cf^2*nf^3*z3)/(135*ep) + (2624*d1*nf^3*z3)/(15*ep) + 
   (128*nf^4*z3)/(81*ep) + (128*cf*nf^4*z3)/(135*ep) - (121*z4)/(30*ep) + 
   (968*d3*z4)/(5*ep) + (583*nf*z4)/(15*ep) - (902*cf*nf*z4)/(15*ep) + 
   (484*cf^2*nf*z4)/(15*ep) - (2288*d2*nf*z4)/(5*ep) - 
   (352*d3*nf*z4)/(5*ep) + (104*nf^2*z4)/(15*ep) + (944*cf*nf^2*z4)/(15*ep) - 
   (1144*cf^2*nf^2*z4)/(15*ep) + (704*d1*nf^2*z4)/(5*ep) + 
   (832*d2*nf^2*z4)/(5*ep) - (112*nf^3*z4)/(15*ep) - 
   (224*cf*nf^3*z4)/(15*ep) + (352*cf^2*nf^3*z4)/(15*ep) - 
   (256*d1*nf^3*z4)/(5*ep) + (209*z5)/(9*ep) + (3080*d3*z5)/(3*ep) - 
   (246*nf*z5)/ep + (1744*cf*nf*z5)/(3*ep) - (2564*cf^2*nf*z5)/(3*ep) + 
   (1496*cf^3*nf*z5)/(3*ep) - (13504*d2*nf*z5)/(9*ep) - 
   (1280*cf*d2*nf*z5)/(3*ep) - (800*d3*nf*z5)/(9*ep) + (440*nf^2*z5)/(3*ep) - 
   (320*cf*nf^2*z5)/(3*ep) + (880*cf^2*nf^2*z5)/(3*ep) - 
   (928*cf^3*nf^2*z5)/(3*ep) - (448*d1*nf^2*z5)/(9*ep) + 
   (2560*cf*d1*nf^2*z5)/(3*ep) + (256*d2*nf^2*z5)/(9*ep) - 
   (64*nf^3*z5)/(9*ep) - (256*d1*nf^3*z5)/(3*ep)) +
 a^6*XXXZal6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

Zm = 1 - (3*a*cf)/ep + 
 a^2*((11*cf)/(2*ep^2) + (9*cf^2)/(2*ep^2) - 
   (97*cf)/(12*ep) - (3*cf^2)/(4*ep) - (2*cf*nf)/ep^2 + (5*cf*nf)/(3*ep)) + 
 a^3*((-121*cf)/(9*ep^3) - (33*cf^2)/(2*ep^3) - (9*cf^3)/(2*ep^3) + 
   (1679*cf)/(54*ep^2) + (313*cf^2)/(12*ep^2) + (9*cf^3)/(4*ep^2) - 
   (11413*cf)/(324*ep) + (43*cf^2)/(4*ep) - (43*cf^3)/(2*ep) + 
   (88*cf*nf)/(9*ep^3) + (6*cf^2*nf)/ep^3 - (484*cf*nf)/(27*ep^2) - 
   (29*cf^2*nf)/(3*ep^2) + (556*cf*nf)/(81*ep) + (46*cf^2*nf)/(3*ep) - 
   (16*cf*nf^2)/(9*ep^3) + (40*cf*nf^2)/(27*ep^2) + (140*cf*nf^2)/(81*ep) + 
   (16*cf*nf*z3)/ep - (16*cf^2*nf*z3)/ep) + 
 a^4*((1331*cf)/(36*ep^4) + (1331*cf^2)/(24*ep^4) + (99*cf^3)/(4*ep^4) + 
   (27*cf^4)/(8*ep^4) - (25201*cf)/(216*ep^3) - (1285*cf^2)/(9*ep^3) - 
   (46*cf^3)/ep^3 - (27*cf^4)/(8*ep^3) + (236333*cf)/(1296*ep^2) + 
   (97661*cf^2)/(864*ep^2) + (527*cf^3)/(16*ep^2) + (2073*cf^4)/(32*ep^2) - 
   (70055*cf)/(288*ep) + (34045*cf^2)/(144*ep) - (15349*cf^3)/(48*ep) + 
   (1261*cf^4)/(32*ep) + (8*cf*d2)/ep - (121*cf*nf)/(3*ep^4) - 
   (121*cf^2*nf)/(3*ep^4) - (9*cf^3*nf)/ep^4 + (1981*cf*nf)/(18*ep^3) + 
   (943*cf^2*nf)/(9*ep^3) + (23*cf^3*nf)/ep^3 - (7009*cf*nf)/(54*ep^2) - 
   (10933*cf^2*nf)/(108*ep^2) - (275*cf^3*nf)/(4*ep^2) + 
   (65459*cf*nf)/(648*ep) + (8819*cf^2*nf)/(108*ep) + (70*cf^3*nf)/(3*ep) - 
   (16*cf*d1*nf)/ep + (44*cf*nf^2)/(3*ep^4) + (22*cf^2*nf^2)/(3*ep^4) - 
   (86*cf*nf^2)/(3*ep^3) - (148*cf^2*nf^2)/(9*ep^3) + 
   (217*cf*nf^2)/(18*ep^2) + (1001*cf^2*nf^2)/(54*ep^2) - 
   (671*cf*nf^2)/(162*ep) - (76*cf^2*nf^2)/(27*ep) - (16*cf*nf^3)/(9*ep^4) + 
   (40*cf*nf^3)/(27*ep^3) + (140*cf*nf^3)/(81*ep^2) + (166*cf*nf^3)/(81*ep) - 
   (709*cf*z3)/(18*ep) + (38*cf^2*z3)/ep - (79*cf^3*z3)/ep + 
   (84*cf^4*z3)/ep - (60*cf*d2*z3)/ep - (44*cf*nf*z3)/ep^2 - 
   (4*cf^2*nf*z3)/ep^2 + (48*cf^3*nf*z3)/ep^2 + (671*cf*nf*z3)/(3*ep) - 
   (92*cf^2*nf*z3)/ep - (138*cf^3*nf*z3)/ep + (120*cf*d1*nf*z3)/ep + 
   (16*cf*nf^2*z3)/ep^2 - (16*cf^2*nf^2*z3)/ep^2 - (40*cf*nf^2*z3)/ep + 
   (40*cf^2*nf^2*z3)/ep - (32*cf*nf^3*z3)/(9*ep) - (66*cf*nf*z4)/ep + 
   (66*cf^2*nf*z4)/ep + (24*cf*nf^2*z4)/ep - (24*cf^2*nf^2*z4)/ep + 
   (110*cf*z5)/ep - (110*cf^2*z5)/ep - (100*cf*nf*z5)/ep - 
   (20*cf^2*nf*z5)/ep + (120*cf^3*nf*z5)/ep) + 
 a^5*((-14641*cf)/(135*ep^5) - (6655*cf^2)/(36*ep^5) - (847*cf^3)/(8*ep^5) - 
   (99*cf^4)/(4*ep^5) - (81*cf^5)/(40*ep^5) + (351263*cf)/(810*ep^4) + 
   (696047*cf^2)/(1080*ep^4) + (3703*cf^3)/(12*ep^4) + (57*cf^4)/ep^4 + 
   (27*cf^5)/(8*ep^4) - (4192897*cf)/(4860*ep^3) - 
   (6028699*cf^2)/(6480*ep^3) - (479569*cf^3)/(1440*ep^3) - 
   (4269*cf^4)/(16*ep^3) - (3123*cf^5)/(32*ep^3) + (471641*cf)/(360*ep^2) + 
   (10254229*cf^2)/(38880*ep^2) + (135841*cf^3)/(432*ep^2) + 
   (20189*cf^4)/(20*ep^2) - (3267*cf^5)/(32*ep^2) - (352*cf*d2)/(15*ep^2) - 
   (24*cf^2*d2)/ep^2 - (16*cf*d3)/(3*ep^2) - (22663417*cf)/(9720*ep) + 
   (25256617*cf^2)/(4860*ep) - (2625197*cf^3)/(360*ep) + 
   (2565029*cf^4)/(720*ep) - (10199*cf^5)/(8*ep) + (76784*cf*d2)/(45*ep) - 
   (6768*cf^2*d2)/(5*ep) - (358*cf*d3)/(5*ep) + (21296*cf*nf)/(135*ep^5) + 
   (605*cf^2*nf)/(3*ep^5) + (77*cf^3*nf)/ep^5 + (9*cf^4*nf)/ep^5 - 
   (229856*cf*nf)/(405*ep^4) - (63479*cf^2*nf)/(90*ep^4) - 
   (811*cf^3*nf)/(3*ep^4) - (33*cf^4*nf)/ep^4 + (1189652*cf*nf)/(1215*ep^3) + 
   (277597*cf^2*nf)/(270*ep^3) + (92879*cf^3*nf)/(180*ep^3) + 
   (735*cf^4*nf)/(4*ep^3) - (3008407*cf*nf)/(2430*ep^2) - 
   (2016259*cf^2*nf)/(3240*ep^2) - (248311*cf^3*nf)/(270*ep^2) - 
   (987*cf^4*nf)/(10*ep^2) + (704*cf*d1*nf)/(15*ep^2) + 
   (48*cf^2*d1*nf)/ep^2 + (128*cf*d2*nf)/(3*ep^2) + 
   (4994047*cf*nf)/(4860*ep) - (753557*cf^2*nf)/(9720*ep) + 
   (406861*cf^3*nf)/(540*ep) + (48797*cf^4*nf)/(180*ep) - 
   (25384*cf*d1*nf)/(45*ep) + (352*cf^2*d1*nf)/(5*ep) - 
   (608*cf*d2*nf)/(9*ep) - (3872*cf*nf^2)/(45*ep^5) - 
   (220*cf^2*nf^2)/(3*ep^5) - (14*cf^3*nf^2)/ep^5 + 
   (34112*cf*nf^2)/(135*ep^4) + (3554*cf^2*nf^2)/(15*ep^4) + 
   (160*cf^3*nf^2)/(3*ep^4) - (125708*cf*nf^2)/(405*ep^3) - 
   (83717*cf^2*nf^2)/(270*ep^3) - (12193*cf^3*nf^2)/(90*ep^3) + 
   (100523*cf*nf^2)/(405*ep^2) + (69703*cf^2*nf^2)/(270*ep^2) + 
   (16817*cf^3*nf^2)/(135*ep^2) - (64*cf*d1*nf^2)/ep^2 - 
   (27418*cf*nf^2)/(1215*ep) - (375373*cf^2*nf^2)/(2430*ep) - 
   (45253*cf^3*nf^2)/(270*ep) + (6896*cf*d1*nf^2)/(45*ep) + 
   (2816*cf*nf^3)/(135*ep^5) + (80*cf^2*nf^3)/(9*ep^5) - 
   (17024*cf*nf^3)/(405*ep^4) - (3224*cf^2*nf^3)/(135*ep^4) + 
   (22352*cf*nf^3)/(1215*ep^3) + (10172*cf^2*nf^3)/(405*ep^3) - 
   (172*cf*nf^3)/(27*ep^2) - (2842*cf^2*nf^3)/(1215*ep^2) - 
   (18667*cf*nf^3)/(1215*ep) - (8966*cf^2*nf^3)/(405*ep) - 
   (256*cf*nf^4)/(135*ep^5) + (128*cf*nf^4)/(81*ep^4) + 
   (448*cf*nf^4)/(243*ep^3) + (2656*cf*nf^4)/(1215*ep^2) + 
   (208*cf*nf^4)/(81*ep) + (15202*cf*z3)/(135*ep^2) + 
   (67*cf^2*z3)/(10*ep^2) + (1766*cf^3*z3)/(15*ep^2) - 
   (47*cf^4*z3)/(5*ep^2) - (252*cf^5*z3)/ep^2 + (176*cf*d2*z3)/ep^2 + 
   (180*cf^2*d2*z3)/ep^2 + (704*cf*d3*z3)/(5*ep^2) - 
   (418936*cf*z3)/(405*ep) + (50642*cf^2*z3)/(15*ep) - 
   (24174*cf^3*z3)/(5*ep) + (2612*cf^4*z3)/ep - (848*cf^5*z3)/(5*ep) + 
   (1208*cf*d2*z3)/(15*ep) - (768*cf^2*d2*z3)/ep - (4988*cf*d3*z3)/(15*ep) + 
   (1936*cf*nf*z3)/(15*ep^3) + (1364*cf^2*nf*z3)/(15*ep^3) - 
   (148*cf^3*nf*z3)/ep^3 - (72*cf^4*nf*z3)/ep^3 - 
   (21052*cf*nf*z3)/(27*ep^2) - (6373*cf^2*nf*z3)/(15*ep^2) + 
   (2212*cf^3*nf*z3)/(3*ep^2) + (2578*cf^4*nf*z3)/(5*ep^2) - 
   (352*cf*d1*nf*z3)/ep^2 - (360*cf^2*d1*nf*z3)/ep^2 - 
   (1984*cf*d2*nf*z3)/(5*ep^2) + (959759*cf*nf*z3)/(405*ep) - 
   (72194*cf^2*nf*z3)/(45*ep) + (18013*cf^3*nf*z3)/(45*ep) - 
   (6888*cf^4*nf*z3)/(5*ep) + (3344*cf*d1*nf*z3)/(3*ep) + 
   (4928*cf^2*d1*nf*z3)/(5*ep) + (2984*cf*d2*nf*z3)/(3*ep) - 
   (1408*cf*nf^2*z3)/(15*ep^3) + (208*cf^2*nf^2*z3)/(15*ep^3) + 
   (80*cf^3*nf^2*z3)/ep^3 + (19568*cf*nf^2*z3)/(45*ep^2) - 
   (968*cf^2*nf^2*z3)/(15*ep^2) - (1896*cf^3*nf^2*z3)/(5*ep^2) + 
   (1152*cf*d1*nf^2*z3)/(5*ep^2) - (87722*cf*nf^2*z3)/(135*ep) - 
   (5996*cf^2*nf^2*z3)/(45*ep) + (38416*cf^3*nf^2*z3)/(45*ep) - 
   (7312*cf*d1*nf^2*z3)/(15*ep) + (256*cf*nf^3*z3)/(15*ep^3) - 
   (256*cf^2*nf^3*z3)/(15*ep^3) - (4352*cf*nf^3*z3)/(135*ep^2) + 
   (160*cf^2*nf^3*z3)/(3*ep^2) - (21472*cf*nf^3*z3)/(405*ep) - 
   (352*cf^2*nf^3*z3)/(15*ep) - (512*cf*nf^4*z3)/(135*ep^2) + 
   (256*cf*nf^4*z3)/(81*ep) - (1936*cf*z3^2)/(15*ep) + 
   (1936*cf^2*z3^2)/(15*ep) + (3872*cf*d2*z3^2)/(5*ep) - 
   (3872*cf*d3*z3^2)/(5*ep) - (176*cf*nf*z3^2)/(15*ep) + 
   (5456*cf^2*nf*z3^2)/(15*ep) - (352*cf^3*nf*z3^2)/ep - 
   (1408*cf*d1*nf*z3^2)/(5*ep) + (1408*cf*d2*nf*z3^2)/(5*ep) - 
   (4288*cf*nf^2*z3^2)/(15*ep) + (6976*cf^2*nf^2*z3^2)/(15*ep) - 
   (896*cf^3*nf^2*z3^2)/(5*ep) + (15697*cf*z4)/(90*ep) - 
   (836*cf^2*z4)/(5*ep) + (1738*cf^3*z4)/(5*ep) - (1848*cf^4*z4)/(5*ep) + 
   (264*cf*d2*z4)/ep - (264*cf*d3*z4)/(5*ep) + (968*cf*nf*z4)/(5*ep^2) + 
   (22*cf^2*nf*z4)/(5*ep^2) - (198*cf^3*nf*z4)/ep^2 - 
   (10985*cf*nf*z4)/(9*ep) + (3226*cf^2*nf*z4)/(5*ep) + (472*cf^3*nf*z4)/ep + 
   (672*cf^4*nf*z4)/(5*ep) - (528*cf*d1*nf*z4)/ep + 
   (144*cf*d2*nf*z4)/(5*ep) - (704*cf*nf^2*z4)/(5*ep^2) + 
   (344*cf^2*nf^2*z4)/(5*ep^2) + (72*cf^3*nf^2*z4)/ep^2 + 
   (9364*cf*nf^2*z4)/(15*ep) - (1864*cf^2*nf^2*z4)/(5*ep) - 
   (1304*cf^3*nf^2*z4)/(5*ep) + (768*cf*d1*nf^2*z4)/(5*ep) + 
   (128*cf*nf^3*z4)/(5*ep^2) - (128*cf^2*nf^3*z4)/(5*ep^2) - 
   (2176*cf*nf^3*z4)/(45*ep) + (64*cf^2*nf^3*z4)/ep - 
   (256*cf*nf^4*z4)/(45*ep) - (968*cf*z5)/(3*ep^2) - (22*cf^2*z5)/(3*ep^2) + 
   (330*cf^3*z5)/ep^2 + (12881*cf*z5)/(3*ep) - (74836*cf^2*z5)/(9*ep) + 
   (19828*cf^3*z5)/(3*ep) - (5920*cf^4*z5)/(3*ep) - (416*cf^5*z5)/ep - 
   (4640*cf*d2*z5)/ep + (5088*cf^2*d2*z5)/ep + (3128*cf*d3*z5)/(3*ep) + 
   (1232*cf*nf*z5)/(3*ep^2) + (724*cf^2*nf*z5)/(3*ep^2) - 
   (292*cf^3*nf*z5)/ep^2 - (360*cf^4*nf*z5)/ep^2 - 
   (139234*cf*nf*z5)/(45*ep) + (81464*cf^2*nf*z5)/(45*ep) - 
   (1124*cf^3*nf*z5)/ep + (7400*cf^4*nf*z5)/(3*ep) + 
   (7136*cf*d1*nf*z5)/(3*ep) - (2368*cf^2*d1*nf*z5)/ep - 
   (704*cf*d2*nf*z5)/(3*ep) - (320*cf*nf^2*z5)/(3*ep^2) - 
   (64*cf^2*nf^2*z5)/(3*ep^2) + (128*cf^3*nf^2*z5)/ep^2 + 
   (2944*cf*nf^2*z5)/(15*ep) + (12448*cf^2*nf^2*z5)/(45*ep) - 
   (1600*cf^3*nf^2*z5)/(3*ep) + (448*cf*d1*nf^2*z5)/(3*ep) + 
   (4096*cf*nf^3*z5)/(45*ep) - (512*cf^2*nf^3*z5)/(15*ep) - 
   (2420*cf*z6)/(3*ep) + (2420*cf^2*z6)/(3*ep) + (3080*cf*nf*z6)/(3*ep) - 
   (440*cf^2*nf*z6)/(3*ep) - (880*cf^3*nf*z6)/ep - (800*cf*nf^2*z6)/(3*ep) - 
   (160*cf^2*nf^2*z6)/(3*ep) + (320*cf^3*nf^2*z6)/ep - (616*cf*z7)/ep - 
   (1232*cf^2*z7)/ep + (1848*cf^3*z7)/ep - (1232*cf*d2*z7)/(5*ep) + 
   (1232*cf*d3*z7)/(5*ep) + (784*cf*nf*z7)/ep - (112*cf^2*nf*z7)/ep + 
   (672*cf^3*nf*z7)/ep - (1344*cf^4*nf*z7)/ep) + 
 a^6*XXXZml6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

Z2 = 1 + a*(-(cf/ep) + (cf*xi)/ep) + 
 a^2*(cf/ep^2 + cf^2/(2*ep^2) - (17*cf)/(4*ep) + (3*cf^2)/(4*ep) + 
   (cf*nf)/ep - (5*cf*xi)/(4*ep^2) - (cf^2*xi)/ep^2 + (5*cf*xi)/(4*ep) + 
   (cf*xi^2)/(4*ep^2) + (cf^2*xi^2)/(2*ep^2) - (cf*xi^2)/(8*ep)) + 
 a^3*((-7*cf)/(4*ep^3) - cf^2/ep^3 - cf^3/(6*ep^3) + (104*cf)/(9*ep^2) + 
   (29*cf^2)/(12*ep^2) - (3*cf^3)/(4*ep^2) - (10559*cf)/(432*ep) + 
   (143*cf^2)/(12*ep) - cf^3/(2*ep) + (cf*nf)/(3*ep^3) - 
   (56*cf*nf)/(9*ep^2) - (cf^2*nf)/(3*ep^2) + (1301*cf*nf)/(108*ep) - 
   (cf^2*nf)/ep + (8*cf*nf^2)/(9*ep^2) - (20*cf*nf^2)/(27*ep) + 
   (55*cf*xi)/(24*ep^3) + (9*cf^2*xi)/(4*ep^3) + (cf^3*xi)/(2*ep^3) - 
   (59*cf*xi)/(12*ep^2) - (11*cf^2*xi)/(2*ep^2) + (3*cf^3*xi)/(4*ep^2) + 
   (371*cf*xi)/(96*ep) - (cf*nf*xi)/(3*ep^3) + (cf*nf*xi)/ep^2 + 
   (cf^2*nf*xi)/ep^2 - (17*cf*nf*xi)/(12*ep) - (5*cf*xi^2)/(8*ep^3) - 
   (3*cf^2*xi^2)/(2*ep^3) - (cf^3*xi^2)/(2*ep^3) + (9*cf*xi^2)/(8*ep^2) + 
   (11*cf^2*xi^2)/(8*ep^2) - (23*cf*xi^2)/(32*ep) + (cf*xi^3)/(12*ep^3) + 
   (cf^2*xi^3)/(4*ep^3) + (cf^3*xi^3)/(6*ep^3) - (cf*xi^3)/(8*ep^2) - 
   (cf^2*xi^3)/(8*ep^2) + (5*cf*xi^3)/(48*ep) + (5*cf*z3)/(2*ep) - 
   (4*cf^2*z3)/ep + (cf*xi*z3)/(2*ep) - (cf*xi^2*z3)/(8*ep)) + 
 a^4*((1111*cf)/(288*ep^4) + (9*cf^2)/(4*ep^4) + cf^3/(2*ep^4) + 
   cf^4/(24*ep^4) - (6451*cf)/(192*ep^3) - (775*cf^2)/(72*ep^3) + 
   (11*cf^3)/(24*ep^3) + (3*cf^4)/(8*ep^3) + (12043*cf)/(128*ep^2) - 
   (3065*cf^2)/(864*ep^2) - (659*cf^3)/(48*ep^2) + (25*cf^4)/(32*ep^2) - 
   (10059589*cf)/(62208*ep) + (23777*cf^2)/(144*ep) - (5131*cf^3)/(48*ep) + 
   (1027*cf^4)/(32*ep) + (33*cf*d2)/(2*ep) - (127*cf*nf)/(72*ep^4) - 
   (cf^2*nf)/(3*ep^4) + (4087*cf*nf)/(144*ep^3) + (155*cf^2*nf)/(36*ep^3) - 
   (cf^3*nf)/(6*ep^3) - (64723*cf*nf)/(864*ep^2) - 
   (2593*cf^2*nf)/(216*ep^2) + (11*cf^3*nf)/(4*ep^2) + 
   (1365691*cf*nf)/(15552*ep) + (2407*cf^2*nf)/(144*ep) - 
   (19*cf^3*nf)/(3*ep) - (32*cf*d1*nf)/ep + (2*cf*nf^2)/(9*ep^4) - 
   (25*cf*nf^2)/(3*ep^3) - (2*cf^2*nf^2)/(9*ep^3) + (440*cf*nf^2)/(27*ep^2) + 
   (121*cf^2*nf^2)/(54*ep^2) - (6835*cf*nf^2)/(972*ep) - 
   (76*cf^2*nf^2)/(9*ep) + (8*cf*nf^3)/(9*ep^3) - (20*cf*nf^3)/(27*ep^2) - 
   (70*cf*nf^3)/(81*ep) - (2945*cf*xi)/(576*ep^4) - (127*cf^2*xi)/(24*ep^4) - 
   (13*cf^3*xi)/(8*ep^4) - (cf^4*xi)/(6*ep^4) + (18781*cf*xi)/(1152*ep^3) + 
   (3317*cf^2*xi)/(144*ep^3) + (101*cf^3*xi)/(48*ep^3) - 
   (3*cf^4*xi)/(4*ep^3) - (156161*cf*xi)/(6912*ep^2) - 
   (29047*cf^2*xi)/(864*ep^2) + (617*cf^3*xi)/(48*ep^2) - 
   (cf^4*xi)/(2*ep^2) + (2127929*cf*xi)/(124416*ep) + (3*cf^2*xi)/(4*ep) + 
   (cf*d2*xi)/(4*ep) + (139*cf*nf*xi)/(72*ep^4) + (2*cf^2*nf*xi)/(3*ep^4) - 
   (1003*cf*nf*xi)/(144*ep^3) - (83*cf^2*nf*xi)/(9*ep^3) - 
   (cf^3*nf*xi)/(3*ep^3) + (8053*cf*nf*xi)/(864*ep^2) + 
   (4609*cf^2*nf*xi)/(216*ep^2) - (cf^3*nf*xi)/ep^2 - 
   (48865*cf*nf*xi)/(15552*ep) - (767*cf^2*nf*xi)/(48*ep) - 
   (2*cf*nf^2*xi)/(9*ep^4) + (2*cf*nf^2*xi)/(3*ep^3) + 
   (8*cf^2*nf^2*xi)/(9*ep^3) - (8*cf*nf^2*xi)/(27*ep^2) - 
   (20*cf^2*nf^2*xi)/(27*ep^2) - (269*cf*nf^2*xi)/(243*ep) + 
   (295*cf*xi^2)/(192*ep^4) + (379*cf^2*xi^2)/(96*ep^4) + 
   (15*cf^3*xi^2)/(8*ep^4) + (cf^4*xi^2)/(4*ep^4) - 
   (575*cf*xi^2)/(128*ep^3) - (211*cf^2*xi^2)/(24*ep^3) - 
   (13*cf^3*xi^2)/(4*ep^3) + (3*cf^4*xi^2)/(8*ep^3) + 
   (4183*cf*xi^2)/(768*ep^2) + (283*cf^2*xi^2)/(48*ep^2) - 
   (3*cf^3*xi^2)/(32*ep^2) - (13883*cf*xi^2)/(4608*ep) - 
   (cf*nf*xi^2)/(6*ep^4) - (cf^2*nf*xi^2)/(3*ep^4) + 
   (7*cf*nf*xi^2)/(12*ep^3) + (5*cf^2*nf*xi^2)/(4*ep^3) + 
   (cf^3*nf*xi^2)/(2*ep^3) - (11*cf*nf*xi^2)/(12*ep^2) - 
   (37*cf^2*nf*xi^2)/(24*ep^2) + (109*cf*nf*xi^2)/(288*ep) - 
   (5*cf*xi^3)/(16*ep^4) - (49*cf^2*xi^3)/(48*ep^4) - 
   (7*cf^3*xi^3)/(8*ep^4) - (cf^4*xi^3)/(6*ep^4) + (55*cf*xi^3)/(64*ep^3) + 
   (55*cf^2*xi^3)/(32*ep^3) + (3*cf^3*xi^3)/(4*ep^3) - 
   (17*cf*xi^3)/(16*ep^2) - (47*cf^2*xi^3)/(48*ep^2) + 
   (263*cf*xi^3)/(384*ep) + (cf*xi^4)/(32*ep^4) + (11*cf^2*xi^4)/(96*ep^4) + 
   (cf^3*xi^4)/(8*ep^4) + (cf^4*xi^4)/(24*ep^4) - (5*cf*xi^4)/(64*ep^3) - 
   (5*cf^2*xi^4)/(32*ep^3) - (cf^3*xi^4)/(16*ep^3) + (7*cf*xi^4)/(64*ep^2) + 
   (43*cf^2*xi^4)/(384*ep^2) - (19*cf*xi^4)/(256*ep) - 
   (161*cf*z3)/(24*ep^2) + (17*cf^2*z3)/(2*ep^2) + (4*cf^3*z3)/ep^2 + 
   (1489*cf*z3)/(96*ep) + (107*cf^2*z3)/(2*ep) - (212*cf^3*z3)/ep + 
   (100*cf^4*z3)/ep - (95*cf*d2*z3)/(2*ep) - (11*cf*nf*z3)/(6*ep^2) + 
   (2*cf^2*nf*z3)/ep^2 + (119*cf*nf*z3)/(12*ep) - (11*cf^2*nf*z3)/ep + 
   (16*cf^3*nf*z3)/ep - (28*cf*nf^2*z3)/(3*ep) + (8*cf^2*nf^2*z3)/ep - 
   (57*cf*xi*z3)/(32*ep^2) + (2*cf^2*xi*z3)/ep^2 - (4*cf^3*xi*z3)/ep^2 + 
   (1013*cf*xi*z3)/(96*ep) - (7*cf^2*xi*z3)/(8*ep) + (12*cf*d2*xi*z3)/ep + 
   (19*cf*nf*xi*z3)/(4*ep^2) - (6*cf^2*nf*xi*z3)/ep^2 - 
   (59*cf*nf*xi*z3)/(6*ep) + (11*cf^2*nf*xi*z3)/ep + 
   (4*cf*nf^2*xi*z3)/(3*ep) + (127*cf*xi^2*z3)/(192*ep^2) + 
   (5*cf^2*xi^2*z3)/(8*ep^2) - (253*cf*xi^2*z3)/(128*ep) + 
   (7*cf*d2*xi^2*z3)/(4*ep) - (cf*nf*xi^2*z3)/(24*ep^2) + 
   (7*cf*nf*xi^2*z3)/(24*ep) - (5*cf*xi^3*z3)/(64*ep^2) - 
   (cf^2*xi^3*z3)/(8*ep^2) + (65*cf*xi^3*z3)/(384*ep) - 
   (5*cf*d2*xi^3*z3)/(4*ep) - (cf*xi^4*z3)/(768*ep) + 
   (7*cf*d2*xi^4*z3)/(32*ep) - (173*cf*z4)/(16*ep) + (33*cf^2*z4)/(2*ep) + 
   (25*cf*nf*z4)/(4*ep) - (9*cf^2*nf*z4)/ep - (87*cf*xi*z4)/(64*ep) - 
   (15*cf*nf*xi*z4)/(8*ep) + (3*cf^2*nf*xi*z4)/ep + 
   (43*cf*xi^2*z4)/(128*ep) - (cf*nf*xi^2*z4)/(16*ep) - 
   (3*cf*xi^3*z4)/(128*ep) + (1865*cf*z5)/(48*ep) - (395*cf^2*z5)/(2*ep) + 
   (360*cf^3*z5)/ep - (160*cf^4*z5)/ep + (85*cf*d2*z5)/(2*ep) + 
   (20*cf*nf*z5)/ep - (40*cf^2*nf*z5)/ep - (665*cf*xi*z5)/(96*ep) + 
   (5*cf^2*xi*z5)/(4*ep) - (35*cf*d2*xi*z5)/(2*ep) + (5*cf*xi^2*z5)/(12*ep) + 
   (5*cf*d2*xi^2*z5)/(4*ep) + (5*cf*xi^3*z5)/(96*ep) + 
   (5*cf*d2*xi^3*z5)/(8*ep) - (5*cf*xi^4*z5)/(384*ep) - 
   (5*cf*d2*xi^4*z5)/(32*ep)) + 
 a^5*((-9227*cf)/(960*ep^5) - (1615*cf^2)/(288*ep^5) - (11*cf^3)/(8*ep^5) - 
   cf^4/(6*ep^5) - cf^5/(120*ep^5) + (1769251*cf)/(17280*ep^4) + 
   (12097*cf^2)/(320*ep^4) + (265*cf^3)/(144*ep^4) - (23*cf^4)/(24*ep^4) - 
   cf^5/(8*ep^4) - (36859079*cf)/(103680*ep^3) - (804869*cf^2)/(17280*ep^3) + 
   (43319*cf^3)/(1080*ep^3) + (283*cf^4)/(48*ep^3) - (17*cf^5)/(32*ep^3) + 
   (466154701*cf)/(622080*ep^2) - (98261851*cf^2)/(311040*ep^2) + 
   (26517*cf^3)/(320*ep^2) + (1429*cf^4)/(60*ep^2) - (1039*cf^5)/(32*ep^2) - 
   (2909*cf*d2)/(60*ep^2) - (33*cf^2*d2)/(2*ep^2) - (21*cf*d3)/(20*ep^2) - 
   (80402363*cf)/(62208*ep) + (42020387*cf^2)/(19440*ep) - 
   (825361*cf^3)/(360*ep) + (835739*cf^4)/(720*ep) - (4977*cf^5)/(40*ep) + 
   (21533*cf*d2)/(90*ep) - (2*cf^2*d2)/(3*ep) + (10283*cf*d3)/(480*ep) + 
   (5243*cf*nf)/(720*ep^5) + (151*cf^2*nf)/(72*ep^5) + (cf^3*nf)/(6*ep^5) - 
   (102829*cf*nf)/(864*ep^4) - (6229*cf^2*nf)/(240*ep^4) - 
   (5*cf^3*nf)/(18*ep^4) + (cf^4*nf)/(6*ep^4) + 
   (10426117*cf*nf)/(25920*ep^3) + (395911*cf^2*nf)/(4320*ep^3) - 
   (284*cf^3*nf)/(27*ep^3) - (7*cf^4*nf)/(4*ep^3) - 
   (112151779*cf*nf)/(155520*ep^2) - (6722219*cf^2*nf)/(77760*ep^2) - 
   (4991*cf^3*nf)/(120*ep^2) + (2251*cf^4*nf)/(60*ep^2) + 
   (1408*cf*d1*nf)/(15*ep^2) + (32*cf^2*d1*nf)/ep^2 + 
   (53*cf*d2*nf)/(3*ep^2) + (34919359*cf*nf)/(38880*ep) - 
   (57667*cf^2*nf)/(270*ep) + (296177*cf^3*nf)/(1080*ep) - 
   (29209*cf^4*nf)/(180*ep) - (33464*cf*d1*nf)/(45*ep) + 
   (5984*cf^2*d1*nf)/(15*ep) - (6158*cf*d2*nf)/(45*ep) - 
   (35*cf*nf^2)/(18*ep^5) - (2*cf^2*nf^2)/(9*ep^5) + 
   (1931*cf*nf^2)/(36*ep^4) + (217*cf^2*nf^2)/(45*ep^4) - 
   (2*cf^3*nf^2)/(9*ep^4) - (55903*cf*nf^2)/(360*ep^3) - 
   (9673*cf^2*nf^2)/(270*ep^3) + (115*cf^3*nf^2)/(54*ep^3) + 
   (3830221*cf*nf^2)/(19440*ep^2) + (488387*cf^2*nf^2)/(4860*ep^2) - 
   (68*cf^3*nf^2)/(15*ep^2) - (512*cf*d1*nf^2)/(15*ep^2) - 
   (603191*cf*nf^2)/(3888*ep) - (477433*cf^2*nf^2)/(3240*ep) + 
   (2497*cf^3*nf^2)/(135*ep) + (1472*cf*d1*nf^2)/(9*ep) + 
   (8*cf*nf^3)/(45*ep^5) - (1528*cf*nf^3)/(135*ep^4) - 
   (8*cf^2*nf^3)/(45*ep^4) + (9328*cf*nf^3)/(405*ep^3) + 
   (652*cf^2*nf^3)/(135*ep^3) - (13832*cf*nf^3)/(1215*ep^2) - 
   (1022*cf^2*nf^3)/(81*ep^2) + (3443*cf*nf^3)/(810*ep) + 
   (2636*cf^2*nf^3)/(1215*ep) + (128*cf*nf^4)/(135*ep^4) - 
   (64*cf*nf^4)/(81*ep^3) - (224*cf*nf^4)/(243*ep^2) - 
   (1328*cf*nf^4)/(1215*ep) + (14723*cf*xi)/(1152*ep^5) + 
   (7747*cf^2*xi)/(576*ep^5) + (223*cf^3*xi)/(48*ep^5) + 
   (17*cf^4*xi)/(24*ep^5) + (cf^5*xi)/(24*ep^5) - (68343*cf*xi)/(1280*ep^4) - 
   (31177*cf^2*xi)/(384*ep^4) - (4543*cf^3*xi)/(288*ep^4) + 
   (19*cf^4*xi)/(16*ep^4) + (3*cf^5*xi)/(8*ep^4) + 
   (7119127*cf*xi)/(69120*ep^3) + (143183*cf^2*xi)/(768*ep^3) - 
   (29683*cf^3*xi)/(1728*ep^3) - (337*cf^4*xi)/(24*ep^3) + 
   (25*cf^5*xi)/(32*ep^3) - (163893163*cf*xi)/(1244160*ep^2) - 
   (141718787*cf^2*xi)/(622080*ep^2) + (209851*cf^3*xi)/(1152*ep^2) - 
   (5161*cf^4*xi)/(48*ep^2) + (1027*cf^5*xi)/(32*ep^2) - 
   (27*cf*d2*xi)/(40*ep^2) + (65*cf^2*d2*xi)/(4*ep^2) + 
   (51*cf*d3*xi)/(40*ep^2) + (19063201*cf*xi)/(155520*ep) + 
   (335*cf^2*xi)/(32*ep) - (103*cf^3*xi)/(20*ep) + (29*cf*d2*xi)/(12*ep) - 
   (3*cf^2*d2*xi)/ep - (1893*cf*d3*xi)/(320*ep) - 
   (1507*cf*nf*xi)/(180*ep^5) - (40*cf^2*nf*xi)/(9*ep^5) - 
   (cf^3*nf*xi)/(2*ep^5) + (13211*cf*nf*xi)/(360*ep^4) + 
   (6353*cf^2*nf*xi)/(120*ep^4) + (103*cf^3*nf*xi)/(18*ep^4) - 
   (cf^4*nf*xi)/(6*ep^4) - (58699*cf*nf*xi)/(864*ep^3) - 
   (20641*cf^2*nf*xi)/(135*ep^3) - (18851*cf^3*nf*xi)/(1080*ep^3) + 
   (11*cf^4*nf*xi)/(4*ep^3) + (6012011*cf*nf*xi)/(77760*ep^2) + 
   (4174867*cf^2*nf*xi)/(19440*ep^2) + (15083*cf^3*nf*xi)/(720*ep^2) - 
   (19*cf^4*nf*xi)/(3*ep^2) - (32*cf^2*d1*nf*xi)/ep^2 + 
   (cf*d2*nf*xi)/(5*ep^2) - (4190641*cf*nf*xi)/(51840*ep) - 
   (1085843*cf^2*nf*xi)/(8640*ep) + (4261*cf^3*nf*xi)/(120*ep) - 
   (14*cf*d2*nf*xi)/(15*ep) + (37*cf*nf^2*xi)/(18*ep^5) + 
   (4*cf^2*nf^2*xi)/(9*ep^5) - (1451*cf*nf^2*xi)/(180*ep^4) - 
   (521*cf^2*nf^2*xi)/(45*ep^4) - (2*cf^3*nf^2*xi)/(9*ep^4) + 
   (11597*cf*nf^2*xi)/(1080*ep^3) + (7361*cf^2*nf^2*xi)/(270*ep^3) + 
   (121*cf^3*nf^2*xi)/(54*ep^3) - (117713*cf*nf^2*xi)/(19440*ep^2) - 
   (25271*cf^2*nf^2*xi)/(972*ep^2) - (76*cf^3*nf^2*xi)/(9*ep^2) + 
   (3541*cf*nf^2*xi)/(540*ep) + (23831*cf^2*nf^2*xi)/(1080*ep) - 
   (8*cf*nf^3*xi)/(45*ep^5) + (8*cf*nf^3*xi)/(15*ep^4) + 
   (8*cf^2*nf^3*xi)/(9*ep^4) - (32*cf*nf^3*xi)/(135*ep^3) - 
   (20*cf^2*nf^3*xi)/(27*ep^3) - (16*cf*nf^3*xi)/(243*ep^2) - 
   (70*cf^2*nf^3*xi)/(81*ep^2) - (3197*cf*nf^3*xi)/(2430*ep) - 
   (4595*cf*xi^2)/(1152*ep^5) - (1523*cf^2*xi^2)/(144*ep^5) - 
   (553*cf^3*xi^2)/(96*ep^5) - (7*cf^4*xi^2)/(6*ep^5) - 
   (cf^5*xi^2)/(12*ep^5) + (182239*cf*xi^2)/(11520*ep^4) + 
   (1321*cf^2*xi^2)/(36*ep^4) + (5657*cf^3*xi^2)/(288*ep^4) + 
   (35*cf^4*xi^2)/(48*ep^4) - (3*cf^5*xi^2)/(8*ep^4) - 
   (1926643*cf*xi^2)/(69120*ep^3) - (179957*cf^2*xi^2)/(3456*ep^3) - 
   (32863*cf^3*xi^2)/(1728*ep^3) + (659*cf^4*xi^2)/(96*ep^3) - 
   (cf^5*xi^2)/(4*ep^3) + (36634291*cf*xi^2)/(1244160*ep^2) + 
   (9683243*cf^2*xi^2)/(311040*ep^2) - (491*cf^3*xi^2)/(384*ep^2) + 
   (cf^4*xi^2)/(16*ep^2) + (cf*d2*xi^2)/(40*ep^2) + (cf^2*d2*xi^2)/(4*ep^2) - 
   (21*cf*d3*xi^2)/(80*ep^2) + (169*cf*nf*xi^2)/(144*ep^5) + 
   (187*cf^2*nf*xi^2)/(72*ep^5) + (cf^3*nf*xi^2)/(2*ep^5) - 
   (2393*cf*nf*xi^2)/(480*ep^4) - (189*cf^2*nf*xi^2)/(16*ep^4) - 
   (223*cf^3*nf*xi^2)/(36*ep^4) - (cf^4*nf*xi^2)/(6*ep^4) + 
   (74543*cf*nf*xi^2)/(8640*ep^3) + (93679*cf^2*nf*xi^2)/(4320*ep^3) + 
   (3263*cf^3*nf*xi^2)/(216*ep^3) - (cf^4*nf*xi^2)/(2*ep^3) - 
   (1074719*cf*nf*xi^2)/(155520*ep^2) - (276133*cf^2*nf*xi^2)/(15552*ep^2) - 
   (761*cf^3*nf*xi^2)/(48*ep^2) - (cf*nf^2*xi^2)/(9*ep^5) - 
   (2*cf^2*nf^2*xi^2)/(9*ep^5) + (17*cf*nf^2*xi^2)/(45*ep^4) + 
   (8*cf^2*nf^2*xi^2)/(9*ep^4) + (4*cf^3*nf^2*xi^2)/(9*ep^4) - 
   (7*cf*nf^2*xi^2)/(27*ep^3) - (16*cf^2*nf^2*xi^2)/(27*ep^3) - 
   (10*cf^3*nf^2*xi^2)/(27*ep^3) - (529*cf*nf^2*xi^2)/(972*ep^2) - 
   (493*cf^2*nf^2*xi^2)/(486*ep^2) + (185*cf*xi^3)/(192*ep^5) + 
   (631*cf^2*xi^3)/(192*ep^5) + (101*cf^3*xi^3)/(32*ep^5) + 
   (11*cf^4*xi^3)/(12*ep^5) + (cf^5*xi^3)/(12*ep^5) - 
   (3583*cf*xi^3)/(960*ep^4) - (3661*cf^2*xi^3)/(384*ep^4) - 
   (653*cf^3*xi^3)/(96*ep^4) - (29*cf^4*xi^3)/(24*ep^4) + 
   (cf^5*xi^3)/(8*ep^4) + (5005*cf*xi^3)/(768*ep^3) + 
   (8471*cf^2*xi^3)/(768*ep^3) + (261*cf^3*xi^3)/(64*ep^3) - 
   (3*cf^4*xi^3)/(32*ep^3) - (17111*cf*xi^3)/(2560*ep^2) - 
   (25445*cf^2*xi^3)/(4608*ep^2) + (5*cf^3*xi^3)/(64*ep^2) + 
   (3*cf*d3*xi^3)/(80*ep^2) - (cf*nf*xi^3)/(12*ep^5) - 
   (cf^2*nf*xi^3)/(4*ep^5) - (cf^3*nf*xi^3)/(6*ep^5) + 
   (29*cf*nf*xi^3)/(80*ep^4) + (23*cf^2*nf*xi^3)/(24*ep^4) + 
   (3*cf^3*nf*xi^3)/(4*ep^4) + (cf^4*nf*xi^3)/(6*ep^4) - 
   (29*cf*nf*xi^3)/(40*ep^3) - (73*cf^2*nf*xi^3)/(48*ep^3) - 
   (5*cf^3*nf*xi^3)/(6*ep^3) + (347*cf*nf*xi^3)/(480*ep^2) + 
   (95*cf^2*nf*xi^3)/(144*ep^2) - (5*cf*xi^4)/(32*ep^5) - 
   (29*cf^2*xi^4)/(48*ep^5) - (71*cf^3*xi^4)/(96*ep^5) - 
   (cf^4*xi^4)/(3*ep^5) - (cf^5*xi^4)/(24*ep^5) + (373*cf*xi^4)/(640*ep^4) + 
   (299*cf^2*xi^4)/(192*ep^4) + (19*cf^3*xi^4)/(16*ep^4) + 
   (13*cf^4*xi^4)/(48*ep^4) - (135*cf*xi^4)/(128*ep^3) - 
   (683*cf^2*xi^4)/(384*ep^3) - (241*cf^3*xi^4)/(384*ep^3) + 
   (2279*cf*xi^4)/(1920*ep^2) + (47*cf^2*xi^4)/(48*ep^2) + 
   (cf*xi^5)/(80*ep^5) + (5*cf^2*xi^5)/(96*ep^5) + (7*cf^3*xi^5)/(96*ep^5) + 
   (cf^4*xi^5)/(24*ep^5) + (cf^5*xi^5)/(120*ep^5) - (7*cf*xi^5)/(160*ep^4) - 
   (23*cf^2*xi^5)/(192*ep^4) - (3*cf^3*xi^5)/(32*ep^4) - 
   (cf^4*xi^5)/(48*ep^4) + (27*cf*xi^5)/(320*ep^3) + 
   (29*cf^2*xi^5)/(192*ep^3) + (23*cf^3*xi^5)/(384*ep^3) - 
   (33*cf*xi^5)/(320*ep^2) - (67*cf^2*xi^5)/(768*ep^2) + 
   (xi^2*XXXgamma2l5xi2)/(5*ep) + (28651*cf*z3)/(1440*ep^3) - 
   (2767*cf^2*z3)/(120*ep^3) - (55*cf^3*z3)/(4*ep^3) - (2*cf^4*z3)/ep^3 - 
   (71677*cf*z3)/(1440*ep^2) - (74677*cf^2*z3)/(480*ep^2) + 
   (70469*cf^3*z3)/(120*ep^2) - (253*cf^4*z3)/(3*ep^2) - (100*cf^5*z3)/ep^2 + 
   (406*cf*d2*z3)/(3*ep^2) + (95*cf^2*d2*z3)/(2*ep^2) + 
   (367*cf*d3*z3)/(10*ep^2) - (634315*cf*z3)/(432*ep) + 
   (1391527*cf^2*z3)/(180*ep) - (1368017*cf^3*z3)/(90*ep) + 
   (530884*cf^4*z3)/(45*ep) - (3200*cf^5*z3)/ep + (314401*cf*d2*z3)/(90*ep) - 
   (17742*cf^2*d2*z3)/(5*ep) - (54703*cf*d3*z3)/(240*ep) + 
   (239*cf*nf*z3)/(360*ep^3) + (37*cf^2*nf*z3)/(10*ep^3) - 
   (2*cf^3*nf*z3)/ep^3 - (20029*cf*nf*z3)/(360*ep^2) + 
   (6913*cf^2*nf*z3)/(60*ep^2) - (3691*cf^3*nf*z3)/(15*ep^2) + 
   (272*cf^4*nf*z3)/(3*ep^2) - (200*cf*d2*nf*z3)/(3*ep^2) + 
   (753797*cf*nf*z3)/(4320*ep) + (1049*cf^2*nf*z3)/(15*ep) + 
   (8617*cf^3*nf*z3)/(18*ep) - (22496*cf^4*nf*z3)/(45*ep) - 
   (26608*cf*d1*nf*z3)/(15*ep) + (12096*cf^2*d1*nf*z3)/(5*ep) + 
   (13952*cf*d2*nf*z3)/(45*ep) - (31*cf*nf^2*z3)/(45*ep^3) + 
   (8*cf^2*nf^2*z3)/(15*ep^3) + (2134*cf*nf^2*z3)/(45*ep^2) - 
   (584*cf^2*nf^2*z3)/(15*ep^2) + (136*cf^3*nf^2*z3)/(15*ep^2) - 
   (69509*cf*nf^2*z3)/(270*ep) + (7606*cf^2*nf^2*z3)/(45*ep) - 
   (80*cf^3*nf^2*z3)/(9*ep) - (704*cf*d1*nf^2*z3)/(15*ep) - 
   (368*cf*nf^3*z3)/(45*ep^2) + (128*cf^2*nf^3*z3)/(15*ep^2) + 
   (136*cf*nf^3*z3)/(9*ep) - (832*cf^2*nf^3*z3)/(45*ep) + 
   (256*cf*nf^4*z3)/(135*ep) + (14903*cf*xi*z3)/(2880*ep^3) - 
   (725*cf^2*xi*z3)/(96*ep^3) + (55*cf^3*xi*z3)/(4*ep^3) + 
   (4*cf^4*xi*z3)/ep^3 - (3739*cf*xi*z3)/(72*ep^2) + 
   (1997*cf^2*xi*z3)/(240*ep^2) + (199*cf^3*xi*z3)/(4*ep^2) - 
   (212*cf^4*xi*z3)/ep^2 + (100*cf^5*xi*z3)/ep^2 - 
   (1007*cf*d2*xi*z3)/(30*ep^2) - (119*cf^2*d2*xi*z3)/(2*ep^2) - 
   (873*cf*d3*xi*z3)/(20*ep^2) + (1308503*cf*xi*z3)/(8640*ep) - 
   (3517*cf^2*xi*z3)/(40*ep) + (31*cf^3*xi*z3)/ep + 
   (3583*cf*d2*xi*z3)/(36*ep) + (208*cf^2*d2*xi*z3)/(5*ep) + 
   (16431*cf*d3*xi*z3)/(160*ep) - (7261*cf*nf*xi*z3)/(360*ep^3) + 
   (1081*cf^2*nf*xi*z3)/(60*ep^3) + (8*cf^3*nf*xi*z3)/ep^3 + 
   (72367*cf*nf*xi*z3)/(720*ep^2) - (1263*cf^2*nf*xi*z3)/(20*ep^2) - 
   (258*cf^3*nf*xi*z3)/(5*ep^2) + (16*cf^4*nf*xi*z3)/ep^2 + 
   (446*cf*d2*nf*xi*z3)/(15*ep^2) - (72511*cf*nf*xi*z3)/(480*ep) + 
   (1049*cf^2*nf*xi*z3)/(20*ep) + (947*cf^3*nf*xi*z3)/(10*ep) - 
   (368*cf*d1*nf*xi*z3)/(15*ep) - (6562*cf*d2*nf*xi*z3)/(45*ep) + 
   (34*cf*nf^2*xi*z3)/(9*ep^3) - (24*cf^2*nf^2*xi*z3)/(5*ep^3) - 
   (1097*cf*nf^2*xi*z3)/(45*ep^2) + (212*cf^2*nf^2*xi*z3)/(15*ep^2) + 
   (8*cf^3*nf^2*xi*z3)/ep^2 + (13261*cf*nf^2*xi*z3)/(270*ep) - 
   (482*cf^2*nf^2*xi*z3)/(15*ep) - (16*cf*nf^3*xi*z3)/(45*ep^2) - 
   (56*cf*nf^3*xi*z3)/(135*ep) - (209*cf*xi^2*z3)/(90*ep^3) - 
   (493*cf^2*xi^2*z3)/(192*ep^3) - (5*cf^3*xi^2*z3)/(16*ep^3) - 
   (2*cf^4*xi^2*z3)/ep^3 + (4843*cf*xi^2*z3)/(384*ep^2) + 
   (25507*cf^2*xi^2*z3)/(1920*ep^2) - (15*cf^3*xi^2*z3)/(32*ep^2) - 
   (28*cf*d2*xi^2*z3)/(15*ep^2) + (41*cf^2*d2*xi^2*z3)/(4*ep^2) + 
   (619*cf*d3*xi^2*z3)/(80*ep^2) + (1921*cf*nf*xi^2*z3)/(720*ep^3) + 
   (43*cf^2*nf*xi^2*z3)/(24*ep^3) - (6*cf^3*nf*xi^2*z3)/ep^3 - 
   (12631*cf*nf*xi^2*z3)/(1440*ep^2) - (49*cf^2*nf*xi^2*z3)/(20*ep^2) + 
   (11*cf^3*nf*xi^2*z3)/ep^2 - (cf*d2*nf*xi^2*z3)/(15*ep^2) - 
   (cf*nf^2*xi^2*z3)/(45*ep^3) + (37*cf*nf^2*xi^2*z3)/(45*ep^2) + 
   (4*cf^2*nf^2*xi^2*z3)/(3*ep^2) + (931*cf*xi^3*z3)/(1920*ep^3) + 
   (49*cf^2*xi^3*z3)/(48*ep^3) + (3*cf^3*xi^3*z3)/(8*ep^3) - 
   (6469*cf*xi^3*z3)/(3840*ep^2) - (227*cf^2*xi^3*z3)/(96*ep^2) + 
   (57*cf*d2*xi^3*z3)/(20*ep^2) + (3*cf^2*d2*xi^3*z3)/ep^2 - 
   (9*cf*d3*xi^3*z3)/(10*ep^2) - (7*cf*nf*xi^3*z3)/(240*ep^3) - 
   (cf^2*nf*xi^3*z3)/(24*ep^3) + (27*cf*nf*xi^3*z3)/(160*ep^2) + 
   (7*cf^2*nf*xi^3*z3)/(24*ep^2) - (cf*d2*nf*xi^3*z3)/(10*ep^2) - 
   (27*cf*xi^4*z3)/(640*ep^3) - (7*cf^2*xi^4*z3)/(64*ep^3) - 
   (cf^3*xi^4*z3)/(16*ep^3) + (3*cf*xi^4*z3)/(40*ep^2) + 
   (143*cf^2*xi^4*z3)/(768*ep^2) - (13*cf*d2*xi^4*z3)/(16*ep^2) - 
   (47*cf^2*d2*xi^4*z3)/(32*ep^2) + (11*cf*d3*xi^4*z3)/(80*ep^2) + 
   (7*cf*xi^5*z3)/(768*ep^2) - (cf^2*xi^5*z3)/(768*ep^2) + 
   (7*cf*d2*xi^5*z3)/(80*ep^2) + (7*cf^2*d2*xi^5*z3)/(32*ep^2) - 
   (cf*d3*xi^5*z3)/(40*ep^2) - (130973*cf*z3^2)/(2880*ep) + 
   (38953*cf^2*z3^2)/(60*ep) - (9053*cf^3*z3^2)/(5*ep) + 
   (24632*cf^4*z3^2)/(15*ep) - (2496*cf^5*z3^2)/(5*ep) - 
   (26833*cf*d2*z3^2)/(30*ep) + (5088*cf^2*d2*z3^2)/(5*ep) - 
   (659*cf*d3*z3^2)/(8*ep) - (45679*cf*nf*z3^2)/(360*ep) + 
   (1139*cf^2*nf*z3^2)/(5*ep) + (124*cf^3*nf*z3^2)/(5*ep) - 
   (1024*cf^4*nf*z3^2)/(15*ep) + (2432*cf*d1*nf*z3^2)/(5*ep) - 
   (3648*cf^2*d1*nf*z3^2)/(5*ep) + (124*cf*d2*nf*z3^2)/(15*ep) + 
   (128*cf*nf^2*z3^2)/(15*ep) - (256*cf^2*nf^2*z3^2)/(15*ep) + 
   (27487*cf*xi*z3^2)/(2880*ep) + (81*cf^2*xi*z3^2)/(80*ep) + 
   (9*cf^3*xi*z3^2)/(10*ep) + (2893*cf*d2*xi*z3^2)/(60*ep) - 
   (201*cf^2*d2*xi*z3^2)/(5*ep) + (1509*cf*d3*xi*z3^2)/(20*ep) - 
   (853*cf*nf*xi*z3^2)/(90*ep) + (81*cf^2*nf*xi*z3^2)/(5*ep) - 
   (12*cf^3*nf*xi*z3^2)/ep - (112*cf*d1*nf*xi*z3^2)/(5*ep) - 
   (266*cf*d2*nf*xi*z3^2)/(15*ep) + (29551*cf*z4)/(960*ep^2) - 
   (3007*cf^2*z4)/(80*ep^2) - (33*cf^3*z4)/(2*ep^2) - 
   (102167*cf*z4)/(960*ep) - (15533*cf^2*z4)/(80*ep) + 
   (4664*cf^3*z4)/(5*ep) - (440*cf^4*z4)/ep + (203*cf*d2*z4)/ep - 
   (1101*cf*d3*z4)/(80*ep) - (2461*cf*nf*z4)/(240*ep^2) + 
   (231*cf^2*nf*z4)/(20*ep^2) + (9*cf^3*nf*z4)/ep^2 + 
   (15007*cf*nf*z4)/(480*ep) + (1849*cf^2*nf*z4)/(20*ep) - 
   (4351*cf^3*nf*z4)/(10*ep) + (160*cf^4*nf*z4)/ep - (64*cf*d2*nf*z4)/ep - 
   (31*cf*nf^2*z4)/(30*ep^2) + (4*cf^2*nf^2*z4)/(5*ep^2) + 
   (1429*cf*nf^2*z4)/(30*ep) - (212*cf^2*nf^2*z4)/(5*ep) + 
   (128*cf^3*nf^2*z4)/(5*ep) - (224*cf*nf^3*z4)/(15*ep) + 
   (64*cf^2*nf^3*z4)/(5*ep) + (11033*cf*xi*z4)/(1920*ep^2) - 
   (605*cf^2*xi*z4)/(64*ep^2) + (33*cf^3*xi*z4)/(2*ep^2) - 
   (13873*cf*xi*z4)/(384*ep) + (567*cf^2*xi*z4)/(160*ep) - 
   (1007*cf*d2*xi*z4)/(20*ep) + (2619*cf*d3*xi*z4)/(160*ep) - 
   (3481*cf*nf*xi*z4)/(240*ep^2) + (961*cf^2*nf*xi*z4)/(40*ep^2) - 
   (12*cf^3*nf*xi*z4)/ep^2 + (5891*cf*nf*xi*z4)/(240*ep) - 
   (201*cf^2*nf*xi*z4)/(10*ep) + (111*cf^3*nf*xi*z4)/(10*ep) + 
   (43*cf*d2*nf*xi*z4)/(5*ep) + (17*cf*nf^2*xi*z4)/(3*ep^2) - 
   (36*cf^2*nf^2*xi*z4)/(5*ep^2) - (181*cf*nf^2*xi*z4)/(15*ep) + 
   (36*cf^2*nf^2*xi*z4)/(5*ep) + (32*cf*nf^3*xi*z4)/(15*ep) - 
   (3853*cf*xi^2*z4)/(1920*ep^2) - (217*cf^2*xi^2*z4)/(128*ep^2) - 
   (239*cf*nf*xi^2*z4)/(480*ep^2) - (5*cf^2*nf*xi^2*z4)/(16*ep^2) + 
   (3*cf^3*nf*xi^2*z4)/ep^2 - (cf*nf^2*xi^2*z4)/(30*ep^2) + 
   (361*cf*xi^3*z4)/(1280*ep^2) + (23*cf^2*xi^3*z4)/(64*ep^2) - 
   (7*cf*nf*xi^3*z4)/(160*ep^2) - (cf^2*nf*xi^3*z4)/(16*ep^2) - 
   (21*cf*xi^4*z4)/(1280*ep^2) - (3*cf^2*xi^4*z4)/(128*ep^2) - 
   (38309*cf*z5)/(288*ep^2) + (8641*cf^2*z5)/(16*ep^2) - 
   (1717*cf^3*z5)/(2*ep^2) + (328*cf^4*z5)/(3*ep^2) + (160*cf^5*z5)/ep^2 - 
   (713*cf*d2*z5)/(6*ep^2) - (85*cf^2*d2*z5)/(2*ep^2) - 
   (67*cf*d3*z5)/(2*ep^2) + (21546569*cf*z5)/(17280*ep) - 
   (378353*cf^2*z5)/(90*ep) + (19007*cf^3*z5)/(6*ep) + 
   (49792*cf^4*z5)/(9*ep) - (4520*cf^5*z5)/ep - (40225*cf*d2*z5)/(36*ep) - 
   (143*cf^2*d2*z5)/ep + (38011*cf*d3*z5)/(48*ep) + 
   (211*cf*nf*z5)/(72*ep^2) - (89*cf^2*nf*z5)/ep^2 + (376*cf^3*nf*z5)/ep^2 - 
   (512*cf^4*nf*z5)/(3*ep^2) + (194*cf*d2*nf*z5)/(3*ep^2) - 
   (879737*cf*nf*z5)/(2160*ep) + (93713*cf^2*nf*z5)/(45*ep) - 
   (11402*cf^3*nf*z5)/(3*ep) + (9376*cf^4*nf*z5)/(9*ep) + 
   (9728*cf*d1*nf*z5)/(3*ep) - (3616*cf^2*d1*nf*z5)/ep + 
   (7895*cf*d2*nf*z5)/(9*ep) + (64*cf*nf^2*z5)/(3*ep^2) - 
   (128*cf^2*nf^2*z5)/(3*ep^2) - (2777*cf*nf^2*z5)/(45*ep) + 
   (3616*cf^2*nf^2*z5)/(15*ep) - (64*cf^3*nf^2*z5)/ep - 
   (128*cf*d1*nf^2*z5)/ep + (24497*cf*xi*z5)/(576*ep^2) + 
   (1357*cf^2*xi*z5)/(32*ep^2) - (795*cf^3*xi*z5)/(4*ep^2) + 
   (360*cf^4*xi*z5)/ep^2 - (160*cf^5*xi*z5)/ep^2 + 
   (557*cf*d2*xi*z5)/(12*ep^2) + (60*cf^2*d2*xi*z5)/ep^2 + 
   (67*cf*d3*xi*z5)/(2*ep^2) - (888211*cf*xi*z5)/(4320*ep) + 
   (1589*cf^2*xi*z5)/(24*ep) - (85*cf^3*xi*z5)/(4*ep) - 
   (13367*cf*d2*xi*z5)/(72*ep) - (56*cf^2*d2*xi*z5)/ep - 
   (329*cf*d3*xi*z5)/(6*ep) - (1967*cf*nf*xi*z5)/(72*ep^2) - 
   (3*cf^2*nf*xi*z5)/ep^2 + (8*cf^3*nf*xi*z5)/ep^2 - 
   (112*cf*d2*nf*xi*z5)/(3*ep^2) + (195253*cf*nf*xi*z5)/(2160*ep) + 
   (231*cf^2*nf*xi*z5)/(5*ep) - (114*cf^3*nf*xi*z5)/ep + 
   (1088*cf*d2*nf*xi*z5)/(9*ep) - (160*cf*nf^2*xi*z5)/(9*ep) + 
   (32*cf^2*nf^2*xi*z5)/(5*ep) - (5147*cf*xi^2*z5)/(1152*ep^2) - 
   (231*cf^2*xi^2*z5)/(32*ep^2) + (5*cf^3*xi^2*z5)/(4*ep^2) - 
   (131*cf*d2*xi^2*z5)/(24*ep^2) - (75*cf^2*d2*xi^2*z5)/(4*ep^2) + 
   (33*cf*d3*xi^2*z5)/(16*ep^2) + (19*cf*nf*xi^2*z5)/(72*ep^2) + 
   (7*cf*d2*nf*xi^2*z5)/(6*ep^2) - (119*cf*xi^3*z5)/(768*ep^2) + 
   (35*cf^2*xi^3*z5)/(96*ep^2) - (15*cf*d2*xi^3*z5)/(16*ep^2) + 
   (5*cf^2*d2*xi^3*z5)/(8*ep^2) - (79*cf*d3*xi^3*z5)/(32*ep^2) + 
   (217*cf*xi^4*z5)/(1536*ep^2) + (25*cf^2*xi^4*z5)/(384*ep^2) + 
   (cf*d2*xi^4*z5)/(2*ep^2) + (25*cf^2*d2*xi^4*z5)/(32*ep^2) + 
   (27*cf*d3*xi^4*z5)/(64*ep^2) - (31*cf*xi^5*z5)/(1536*ep^2) - 
   (5*cf^2*xi^5*z5)/(384*ep^2) - (cf*d2*xi^5*z5)/(16*ep^2) - 
   (5*cf^2*d2*xi^5*z5)/(32*ep^2) - (cf*d3*xi^5*z5)/(64*ep^2) - 
   (306215*cf*z6)/(1152*ep) + (34735*cf^2*z6)/(24*ep) - (2640*cf^3*z6)/ep + 
   (3520*cf^4*z6)/(3*ep) - (3565*cf*d2*z6)/(12*ep) + (335*cf*d3*z6)/(16*ep) - 
   (8845*cf*nf*z6)/(144*ep) - (495*cf^2*nf*z6)/(2*ep) + (990*cf^3*nf*z6)/ep - 
   (1280*cf^4*nf*z6)/(3*ep) + (260*cf*d2*nf*z6)/(3*ep) + 
   (160*cf*nf^2*z6)/(3*ep) - (320*cf^2*nf^2*z6)/(3*ep) + 
   (17855*cf*xi*z6)/(576*ep) - (135*cf^2*xi*z6)/(16*ep) + 
   (2785*cf*d2*xi*z6)/(24*ep) - (335*cf*d3*xi*z6)/(16*ep) + 
   (65*cf*nf*xi*z6)/(144*ep) + (35*cf^2*nf*xi*z6)/(2*ep) - 
   (30*cf^3*nf*xi*z6)/ep - (55*cf*d2*nf*xi*z6)/(3*ep) + 
   (38599813*cf*z7)/(23040*ep) - (4557259*cf^2*z7)/(480*ep) + 
   (895153*cf^3*z7)/(40*ep) - (123977*cf^4*z7)/(5*ep) + 
   (47628*cf^5*z7)/(5*ep) - (44807*cf*d2*z7)/(20*ep) + (3059*cf^2*d2*z7)/ep - 
   (660667*cf*d3*z7)/(960*ep) + (441301*cf*nf*z7)/(720*ep) - 
   (42203*cf^2*nf*z7)/(15*ep) + (13944*cf^3*nf*z7)/(5*ep) - 
   (24514*cf*d1*nf*z7)/(15*ep) + (1736*cf^2*d1*nf*z7)/ep - 
   (15232*cf*d2*nf*z7)/(15*ep) + (441*cf*nf^2*z7)/(10*ep) + 
   (563969*cf*xi*z7)/(23040*ep) + (83657*cf^2*xi*z7)/(1920*ep) - 
   (1239*cf^3*xi*z7)/(80*ep) - (7903*cf*d2*xi*z7)/(64*ep) + 
   (553*cf^2*d2*xi*z7)/(8*ep) - (56833*cf*d3*xi*z7)/(480*ep) - 
   (49*cf*nf*xi*z7)/(40*ep) + (294*cf*d1*nf*xi*z7)/(5*ep) + 
   (1029*cf*d2*nf*xi*z7)/(10*ep)) + 
 a^6*XXXZ2l6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

Z3c = 1 + a*(1/(2*ep) + xi/(4*ep)) + 
 a^2*(-ep^(-2) + 49/(48*ep) + nf/(2*ep^2) - 
   (5*nf)/(12*ep) - (3*xi)/(16*ep^2) - xi/(32*ep) + (3*xi^2)/(32*ep^2)) + 
 a^3*(343/(144*ep^3) - 1873/(432*ep^2) + 229/(81*ep) - (19*nf)/(9*ep^3) + 
   (349*nf)/(108*ep^2) + (cf*nf)/ep^2 - (5*nf)/(648*ep) - (15*cf*nf)/(4*ep) + 
   (4*nf^2)/(9*ep^3) - (10*nf^2)/(27*ep^2) - (35*nf^2)/(81*ep) + 
   xi/(6*ep^3) - (61*xi)/(192*ep^2) + (55*xi)/(192*ep) + (nf*xi)/(24*ep^3) + 
   (nf*xi)/(48*ep^2) - (7*nf*xi)/(24*ep) - (3*xi^2)/(16*ep^3) + 
   (21*xi^2)/(128*ep^2) - (5*xi^2)/(64*ep) + (5*xi^3)/(128*ep^3) - 
   xi^3/(48*ep^2) + xi^3/(64*ep) + z3/(4*ep) - (3*nf*z3)/ep + 
   (4*cf*nf*z3)/ep - (3*xi*z3)/(16*ep) + (xi^2*z3)/(32*ep)) + 
 a^4*(-7283/(1152*ep^4) + 9757/(576*ep^3) - 69365/(3456*ep^2) + 
   256337/(15552*ep) - (21*d3)/(32*ep) + (2293*nf)/(288*ep^4) - 
   (1019*nf)/(54*ep^3) - (77*cf*nf)/(16*ep^3) + (186107*nf)/(10368*ep^2) + 
   (213*cf*nf)/(16*ep^2) - (3*cf^2*nf)/(8*ep^2) - (449239*nf)/(31104*ep) - 
   (22517*cf*nf)/(1728*ep) + (271*cf^2*nf)/(48*ep) - (235*nf^2)/(72*ep^4) + 
   (1247*nf^2)/(216*ep^3) + (2*cf*nf^2)/ep^3 - (4391*nf^2)/(2592*ep^2) - 
   (11*cf*nf^2)/(2*ep^2) + (8315*nf^2)/(3888*ep) + (115*cf*nf^2)/(108*ep) + 
   (4*nf^3)/(9*ep^4) - (10*nf^3)/(27*ep^3) - (35*nf^3)/(81*ep^2) - 
   (83*nf^3)/(162*ep) - (193*xi)/(2304*ep^4) + (2989*xi)/(3456*ep^3) - 
   (142559*xi)/(82944*ep^2) + (256273*xi)/(248832*ep) + (9*d3*xi)/(64*ep) - 
   (35*nf*xi)/(144*ep^4) - (2*nf*xi)/(27*ep^3) + (cf*nf*xi)/(16*ep^3) + 
   (5279*nf*xi)/(5184*ep^2) + (7*cf*nf*xi)/(16*ep^2) + 
   (2527*nf*xi)/(31104*ep) - (425*cf*nf*xi)/(192*ep) + (nf^2*xi)/(18*ep^4) - 
   (nf^2*xi)/(108*ep^3) - (91*nf^2*xi)/(648*ep^2) - (779*nf^2*xi)/(3888*ep) + 
   (187*xi^2)/(512*ep^4) - (589*xi^2)/(768*ep^3) + (4937*xi^2)/(6144*ep^2) - 
   (2063*xi^2)/(9216*ep) - (3*d3*xi^2)/(128*ep) - (nf*xi^2)/(64*ep^4) + 
   (37*nf*xi^2)/(384*ep^3) - (47*nf*xi^2)/(192*ep^2) + 
   (217*nf*xi^2)/(2304*ep) - (65*xi^3)/(512*ep^4) + (607*xi^3)/(3072*ep^3) - 
   (91*xi^3)/(512*ep^2) + (347*xi^3)/(6144*ep) + (35*xi^4)/(2048*ep^4) - 
   xi^4/(48*ep^3) + (3*xi^4)/(128*ep^2) - xi^4/(128*ep) - (25*z3)/(64*ep^2) + 
   (2485*z3)/(288*ep) + (299*d3*z3)/(16*ep) + (93*nf*z3)/(16*ep^2) - 
   (15*cf*nf*z3)/(2*ep^2) - (2983*nf*z3)/(96*ep) + (43*cf*nf*z3)/(2*ep) + 
   (37*cf^2*nf*z3)/(2*ep) - (12*d2*nf*z3)/ep - (3*nf^2*z3)/ep^2 + 
   (4*cf*nf^2*z3)/ep^2 + (43*nf^2*z3)/(6*ep) - (10*cf*nf^2*z3)/ep + 
   (8*nf^3*z3)/(9*ep) + (23*xi*z3)/(96*ep^2) - (199*xi*z3)/(192*ep) + 
   (27*d3*xi*z3)/(32*ep) + (13*nf*xi*z3)/(48*ep^2) - (cf*nf*xi*z3)/(2*ep^2) - 
   (7*nf*xi*z3)/(16*ep) + (cf*nf*xi*z3)/(2*ep) + (nf^2*xi*z3)/(3*ep) - 
   (31*xi^2*z3)/(768*ep^2) - (9*xi^2*z3)/(1024*ep) - 
   (63*d3*xi^2*z3)/(128*ep) + (nf*xi^2*z3)/(96*ep^2) + (nf*xi^2*z3)/(16*ep) + 
   (xi^3*z3)/(256*ep^2) + (91*xi^3*z3)/(1536*ep) - (17*d3*xi^3*z3)/(128*ep) - 
   (41*xi^4*z3)/(6144*ep) + (d3*xi^4*z3)/(8*ep) - (123*z4)/(128*ep) + 
   (423*nf*z4)/(32*ep) - (69*cf*nf*z4)/(4*ep) - (9*nf^2*z4)/(2*ep) + 
   (6*cf*nf^2*z4)/ep + (47*xi*z4)/(64*ep) - (23*nf*xi*z4)/(32*ep) + 
   (3*cf*nf*xi*z4)/(4*ep) - (91*xi^2*z4)/(512*ep) + (nf*xi^2*z4)/(64*ep) + 
   (9*xi^3*z4)/(512*ep) - (4505*z5)/(384*ep) - (265*d3*z5)/(16*ep) + 
   (55*nf*z5)/(4*ep) + (15*cf*nf*z5)/ep - (30*cf^2*nf*z5)/ep + 
   (15*d2*nf*z5)/ep - (25*xi*z5)/(192*ep) - (85*d3*xi*z5)/(16*ep) + 
   (305*xi^2*z5)/(1024*ep) + (315*d3*xi^2*z5)/(128*ep) - 
   (155*xi^3*z5)/(2048*ep) - (105*d3*xi^3*z5)/(256*ep) + 
   (35*xi^4*z5)/(12288*ep) - (35*d3*xi^4*z5)/(512*ep)) + 
 a^5*(31001/(1728*ep^5) - 3302159/(51840*ep^4) + 131930023/(1244160*ep^3) - 
   144368513/(1244160*ep^2) + (629*d3)/(240*ep^2) + 192342607/(2488320*ep) + 
   (2663*d3)/(1440*ep) - (126331*nf)/(4320*ep^5) + 
   (1225147*nf)/(12960*ep^4) + (9343*cf*nf)/(480*ep^4) - 
   (22269877*nf)/(155520*ep^3) - (4943*cf*nf)/(80*ep^3) + 
   (31*cf^2*nf)/(16*ep^3) + (622381*nf)/(3888*ep^2) + 
   (3015511*cf*nf)/(51840*ep^2) + (15943*cf^2*nf)/(1440*ep^2) - 
   (69*cf^3*nf)/(10*ep^2) - (128*d2*nf)/(15*ep^2) - (53*d3*nf)/(80*ep^2) - 
   (52725013*nf)/(622080*ep) - (4796303*cf*nf)/(77760*ep) - 
   (24617*cf^2*nf)/(2160*ep) - (21*cf^3*nf)/(5*ep) + (262*d2*nf)/(15*ep) - 
   (8*cf*d2*nf)/(15*ep) + (187*d3*nf)/(96*ep) + (12713*nf^2)/(720*ep^5) - 
   (102371*nf^2)/(2160*ep^4) - (949*cf*nf^2)/(60*ep^4) + 
   (1359149*nf^2)/(25920*ep^3) + (1883*cf*nf^2)/(40*ep^3) + 
   (8*cf^2*nf^2)/(5*ep^3) - (563129*nf^2)/(12960*ep^2) - 
   (18911*cf*nf^2)/(405*ep^2) - (457*cf^2*nf^2)/(45*ep^2) + 
   (176*d1*nf^2)/(15*ep^2) - (47899*nf^2)/(7776*ep) + 
   (364361*cf*nf^2)/(19440*ep) + (53927*cf^2*nf^2)/(1080*ep) - 
   (428*d1*nf^2)/(15*ep) - (638*nf^3)/(135*ep^5) + (3608*nf^3)/(405*ep^4) + 
   (16*cf*nf^3)/(5*ep^4) - (4058*nf^3)/(1215*ep^3) - 
   (116*cf*nf^3)/(15*ep^3) + (11833*nf^3)/(4860*ep^2) + 
   (62*cf*nf^3)/(405*ep^2) + (185*nf^3)/(36*ep) + (2953*cf*nf^3)/(486*ep) + 
   (64*nf^4)/(135*ep^5) - (32*nf^4)/(81*ep^4) - (112*nf^4)/(243*ep^3) - 
   (664*nf^4)/(1215*ep^2) - (52*nf^4)/(81*ep) - (175*xi)/(512*ep^5) - 
   (4925*xi)/(3456*ep^4) + (156989*xi)/(25920*ep^3) - 
   (3199181*xi)/(311040*ep^2) - (89*d3*xi)/(640*ep^2) + 
   (55138033*xi)/(4976640*ep) - (683*d3*xi)/(480*ep) + 
   (2243*nf*xi)/(1920*ep^5) - (617*nf*xi)/(960*ep^4) - 
   (419*cf*nf*xi)/(960*ep^4) - (46459*nf*xi)/(13824*ep^3) - 
   (479*cf*nf*xi)/(240*ep^3) - (3*cf^2*nf*xi)/(160*ep^3) + 
   (1053593*nf*xi)/(207360*ep^2) + (44057*cf*nf*xi)/(3840*ep^2) - 
   (267*cf^2*nf*xi)/(320*ep^2) + (d3*nf*xi)/(10*ep^2) - 
   (994901*nf*xi)/(77760*ep) - (90827*cf*nf*xi)/(8640*ep) + 
   (1349*cf^2*nf*xi)/(240*ep) - (2*d2*nf*xi)/(15*ep) - 
   (13*d3*nf*xi)/(30*ep) - (49*nf^2*xi)/(96*ep^5) + 
   (601*nf^2*xi)/(1440*ep^4) + (13*cf*nf^2*xi)/(60*ep^4) + 
   (2747*nf^2*xi)/(3456*ep^3) + (13*cf*nf^2*xi)/(120*ep^3) - 
   (3923*nf^2*xi)/(25920*ep^2) - (71*cf*nf^2*xi)/(30*ep^2) + 
   (13349*nf^2*xi)/(7776*ep) + (8191*cf*nf^2*xi)/(2160*ep) + 
   (nf^3*xi)/(15*ep^5) - (7*nf^3*xi)/(270*ep^4) - (217*nf^3*xi)/(1620*ep^3) - 
   (811*nf^3*xi)/(9720*ep^2) - (569*nf^3*xi)/(2430*ep) - (3*xi^2)/(4*ep^5) + 
   (39767*xi^2)/(15360*ep^4) - (293713*xi^2)/(69120*ep^3) + 
   (6711419*xi^2)/(1658880*ep^2) + (19*d3*xi^2)/(640*ep^2) + 
   (3*nf*xi^2)/(32*ep^5) - (1343*nf*xi^2)/(1920*ep^4) - 
   (3*cf*nf*xi^2)/(64*ep^4) + (54143*nf*xi^2)/(34560*ep^3) + 
   (499*cf*nf*xi^2)/(640*ep^3) - (193237*nf*xi^2)/(207360*ep^2) - 
   (665*cf*nf*xi^2)/(256*ep^2) - (d3*nf*xi^2)/(80*ep^2) + 
   (nf^2*xi^2)/(20*ep^4) - (17*nf^2*xi^2)/(216*ep^3) - 
   (3793*nf^2*xi^2)/(25920*ep^2) + (695*xi^3)/(2048*ep^5) - 
   (13973*xi^3)/(15360*ep^4) + (455183*xi^3)/(368640*ep^3) - 
   (168509*xi^3)/(184320*ep^2) - (3*d3*xi^3)/(2560*ep^2) - 
   (5*nf*xi^3)/(256*ep^5) + (653*nf*xi^3)/(7680*ep^4) - 
   (1087*nf*xi^3)/(5760*ep^3) + (6451*nf*xi^3)/(46080*ep^2) - 
   (315*xi^4)/(4096*ep^5) + (3621*xi^4)/(20480*ep^4) - 
   (1807*xi^4)/(7680*ep^3) + (7711*xi^4)/(40960*ep^2) + 
   (63*xi^5)/(8192*ep^5) - (39*xi^5)/(2560*ep^4) + (233*xi^5)/(10240*ep^3) - 
   (49*xi^5)/(2560*ep^2) + (xi^2*XXXgamma3cl5xi2)/(5*ep) + 
   (4727*z3)/(5760*ep^3) - (147277*z3)/(8640*ep^2) - 
   (17227*d3*z3)/(240*ep^2) + (1450667*z3)/(20736*ep) + 
   (385873*d3*z3)/(1440*ep) - (20681*nf*z3)/(1440*ep^3) + 
   (1087*cf*nf*z3)/(60*ep^3) + (710609*nf*z3)/(8640*ep^2) - 
   (325*cf*nf*z3)/(6*ep^2) - (2609*cf^2*nf*z3)/(60*ep^2) + 
   (538*d2*nf*z3)/(5*ep^2) + (2419*d3*nf*z3)/(120*ep^2) - 
   (2282909*nf*z3)/(10368*ep) + (29543*cf*nf*z3)/(240*ep) + 
   (50311*cf^2*nf*z3)/(360*ep) - (78*cf^3*nf*z3)/(5*ep) - 
   (5447*d2*nf*z3)/(15*ep) - (44*cf*d2*nf*z3)/(5*ep) - 
   (43009*d3*nf*z3)/(720*ep) + (2497*nf^2*z3)/(180*ep^3) - 
   (274*cf*nf^2*z3)/(15*ep^3) - (11189*nf^2*z3)/(180*ep^2) + 
   (646*cf*nf^2*z3)/(15*ep^2) + (616*cf^2*nf^2*z3)/(15*ep^2) - 
   (128*d1*nf^2*z3)/(5*ep^2) - (64*d2*nf^2*z3)/(5*ep^2) + 
   (3171*nf^2*z3)/(40*ep) + (2243*cf*nf^2*z3)/(90*ep) - 
   (7588*cf^2*nf^2*z3)/(45*ep) + (436*d1*nf^2*z3)/(15*ep) + 
   (416*d2*nf^2*z3)/(15*ep) - (16*nf^3*z3)/(5*ep^3) + 
   (64*cf*nf^3*z3)/(15*ep^3) + (160*nf^3*z3)/(27*ep^2) - 
   (32*cf*nf^3*z3)/(3*ep^2) + (3916*nf^3*z3)/(405*ep) + 
   (232*cf*nf^3*z3)/(45*ep) + (128*nf^4*z3)/(135*ep^2) - 
   (64*nf^4*z3)/(81*ep) - (4337*xi*z3)/(11520*ep^3) - 
   (11*xi*z3)/(1536*ep^2) - (1243*d3*xi*z3)/(160*ep^2) - 
   (72901*xi*z3)/(138240*ep) + (13091*d3*xi*z3)/(1920*ep) - 
   (3799*nf*xi*z3)/(2880*ep^3) + (91*cf*nf*xi*z3)/(40*ep^3) + 
   (6631*nf*xi*z3)/(960*ep^2) - (151*cf*nf*xi*z3)/(20*ep^2) - 
   (111*cf^2*nf*xi*z3)/(40*ep^2) + (9*d2*nf*xi*z3)/(5*ep^2) + 
   (33*d3*nf*xi*z3)/(80*ep^2) - (267169*nf*xi*z3)/(34560*ep) - 
   (947*cf*nf*xi*z3)/(240*ep) + (503*cf^2*nf*xi*z3)/(40*ep) - 
   (167*d2*nf*xi*z3)/(10*ep) + (1141*d3*nf*xi*z3)/(480*ep) + 
   (13*nf^2*xi*z3)/(180*ep^3) - (cf*nf^2*xi*z3)/(5*ep^3) - 
   (101*nf^2*xi*z3)/(40*ep^2) + (19*cf*nf^2*xi*z3)/(10*ep^2) + 
   (16399*nf^2*xi*z3)/(2160*ep) - (97*cf*nf^2*xi*z3)/(30*ep) + 
   (2*nf^3*xi*z3)/(15*ep^2) - (32*nf^3*xi*z3)/(135*ep) - 
   (17*xi^2*z3)/(4608*ep^3) + (23399*xi^2*z3)/(30720*ep^2) + 
   (4263*d3*xi^2*z3)/(1280*ep^2) + (739*nf*xi^2*z3)/(1440*ep^3) - 
   (3*cf*nf*xi^2*z3)/(4*ep^3) - (2753*nf*xi^2*z3)/(1920*ep^2) + 
   (8*cf*nf*xi^2*z3)/(5*ep^2) - (59*d3*nf*xi^2*z3)/(160*ep^2) + 
   (nf^2*xi^2*z3)/(180*ep^3) + (17*nf^2*xi^2*z3)/(60*ep^2) + 
   (73*xi^3*z3)/(3072*ep^3) - (42197*xi^3*z3)/(184320*ep^2) - 
   (2941*d3*xi^3*z3)/(7680*ep^2) + (7*nf*xi^3*z3)/(1920*ep^3) + 
   (77*nf*xi^3*z3)/(1440*ep^2) + (47*d3*nf*xi^3*z3)/(480*ep^2) - 
   (xi^4*z3)/(256*ep^3) + (807*xi^4*z3)/(20480*ep^2) - 
   (579*d3*xi^4*z3)/(2560*ep^2) - (79*xi^5*z3)/(40960*ep^2) + 
   (3*d3*xi^5*z3)/(40*ep^2) + (167599*z3^2)/(11520*ep) - 
   (2989*d3*z3^2)/(480*ep) - (871*nf*z3^2)/(360*ep) - 
   (823*cf*nf*z3^2)/(10*ep) + (91*cf^2*nf*z3^2)/ep + 
   (893*d2*nf*z3^2)/(10*ep) - (144*cf*d2*nf*z3^2)/(5*ep) - 
   (133*d3*nf*z3^2)/(12*ep) + (664*nf^2*z3^2)/(15*ep) - 
   (464*cf*nf^2*z3^2)/(5*ep) + (224*cf^2*nf^2*z3^2)/(5*ep) + 
   (128*d1*nf^2*z3^2)/(5*ep) + (48*d2*nf^2*z3^2)/(5*ep) - 
   (5861*xi*z3^2)/(7680*ep) + (691*d3*xi*z3^2)/(320*ep) + 
   (4631*nf*xi*z3^2)/(1920*ep) - (9*cf*nf*xi*z3^2)/(10*ep) - 
   (3*cf^2*nf*xi*z3^2)/ep - (27*d3*nf*xi*z3^2)/(80*ep) + 
   (6707*z4)/(3840*ep^2) - (238927*z4)/(5760*ep) - (5831*d3*z4)/(80*ep) - 
   (26801*nf*z4)/(960*ep^2) + (1417*cf*nf*z4)/(40*ep^2) + 
   (1093019*nf*z4)/(5760*ep) - (571*cf*nf*z4)/(4*ep) - 
   (3279*cf^2*nf*z4)/(40*ep) + (117*d2*nf*z4)/(5*ep) + 
   (2419*d3*nf*z4)/(80*ep) + (2767*nf^2*z4)/(120*ep^2) - 
   (152*cf*nf^2*z4)/(5*ep^2) - (2981*nf^2*z4)/(30*ep) + 
   (961*cf*nf^2*z4)/(10*ep) + (198*cf^2*nf^2*z4)/(5*ep) + 
   (48*d1*nf^2*z4)/(5*ep) - (96*d2*nf^2*z4)/(5*ep) - (24*nf^3*z4)/(5*ep^2) + 
   (32*cf*nf^3*z4)/(5*ep^2) + (68*nf^3*z4)/(9*ep) - (16*cf*nf^3*z4)/ep + 
   (64*nf^4*z4)/(45*ep) - (8927*xi*z4)/(7680*ep^2) + 
   (23881*xi*z4)/(3072*ep) + (747*d3*xi*z4)/(640*ep) + 
   (1331*nf*xi*z4)/(1920*ep^2) + (3*cf*nf*xi*z4)/(80*ep^2) - 
   (7443*nf*xi*z4)/(1280*ep) + (9*cf*nf*xi*z4)/(5*ep) + 
   (111*cf^2*nf*xi*z4)/(40*ep) - (9*d2*nf*xi*z4)/(5*ep) + 
   (99*d3*nf*xi*z4)/(160*ep) + (13*nf^2*xi*z4)/(120*ep^2) - 
   (3*cf*nf^2*xi*z4)/(10*ep^2) - (3*nf^2*xi*z4)/(5*ep) - 
   (9*cf*nf^2*xi*z4)/(10*ep) + (8*nf^3*xi*z4)/(15*ep) + 
   (991*xi^2*z4)/(3072*ep^2) - (997*nf*xi^2*z4)/(1920*ep^2) + 
   (9*cf*nf*xi^2*z4)/(16*ep^2) + (nf^2*xi^2*z4)/(120*ep^2) - 
   (143*xi^3*z4)/(2048*ep^2) + (7*nf*xi^3*z4)/(1280*ep^2) + 
   (15*xi^4*z4)/(2048*ep^2) + (53573*z5)/(2304*ep^2) + 
   (3235*d3*z5)/(96*ep^2) - (11875031*z5)/(34560*ep) - 
   (117287*d3*z5)/(288*ep) - (5833*nf*z5)/(144*ep^2) - 
   (61*cf*nf*z5)/(2*ep^2) + (61*cf^2*nf*z5)/ep^2 - (61*d2*nf*z5)/(2*ep^2) - 
   (229*d3*nf*z5)/(12*ep^2) + (3139063*nf*z5)/(8640*ep) + 
   (1037*cf*nf*z5)/(5*ep) - (763*cf^2*nf*z5)/(6*ep) - (294*cf^3*nf*z5)/ep + 
   (4465*d2*nf*z5)/(12*ep) + (94*cf*d2*nf*z5)/ep - (1759*d3*nf*z5)/(36*ep) + 
   (44*nf^2*z5)/(3*ep^2) + (16*cf*nf^2*z5)/ep^2 - (32*cf^2*nf^2*z5)/ep^2 + 
   (16*d2*nf^2*z5)/ep^2 + (181*nf^2*z5)/(45*ep) - (576*cf*nf^2*z5)/(5*ep) + 
   (400*cf^2*nf^2*z5)/(3*ep) - (48*d1*nf^2*z5)/ep - (200*d2*nf^2*z5)/(3*ep) - 
   (928*nf^3*z5)/(45*ep) + (128*cf*nf^3*z5)/(15*ep) + 
   (2443*xi*z5)/(768*ep^2) + (457*d3*xi*z5)/(32*ep^2) - 
   (252763*xi*z5)/(23040*ep) - (30097*d3*xi*z5)/(384*ep) - 
   (257*nf*xi*z5)/(128*ep^2) - (9*cf*nf*xi*z5)/(4*ep^2) + 
   (9*cf^2*nf*xi*z5)/(2*ep^2) - (9*d2*nf*xi*z5)/(4*ep^2) - 
   (47*d3*nf*xi*z5)/(16*ep^2) + (10723*nf*xi*z5)/(720*ep) + 
   (19*cf*nf*xi*z5)/(5*ep) - (21*cf^2*nf*xi*z5)/(2*ep) + 
   (51*d2*nf*xi*z5)/(4*ep) + (1675*d3*nf*xi*z5)/(96*ep) - 
   (1933*nf^2*xi*z5)/(360*ep) + (8*cf*nf^2*xi*z5)/(5*ep) - 
   (1259*xi^2*z5)/(1024*ep^2) - (739*d3*xi^2*z5)/(128*ep^2) + 
   (151*nf*xi^2*z5)/(1536*ep^2) + (63*d3*nf*xi^2*z5)/(64*ep^2) + 
   (8353*xi^3*z5)/(36864*ep^2) + (1985*d3*xi^3*z5)/(1536*ep^2) - 
   (79*nf*xi^3*z5)/(4608*ep^2) - (35*d3*nf*xi^3*z5)/(192*ep^2) - 
   (43*xi^4*z5)/(2048*ep^2) - (9*d3*xi^4*z5)/(512*ep^2) - 
   (31*xi^5*z5)/(16384*ep^2) - (99*d3*xi^5*z5)/(2048*ep^2) + 
   (412315*z6)/(4608*ep) + (25175*d3*z6)/(192*ep) - (39065*nf*z6)/(288*ep) - 
   (455*cf*nf*z6)/(4*ep) + (455*cf^2*nf*z6)/(2*ep) - (455*d2*nf*z6)/(4*ep) - 
   (1145*d3*nf*z6)/(24*ep) + (110*nf^2*z6)/(3*ep) + (40*cf*nf^2*z6)/ep - 
   (80*cf^2*nf^2*z6)/ep + (40*d2*nf^2*z6)/ep - (3465*xi*z6)/(1024*ep) + 
   (3395*d3*xi*z6)/(128*ep) + (915*nf*xi*z6)/(256*ep) + 
   (15*cf*nf*xi*z6)/(4*ep) - (15*cf^2*nf*xi*z6)/(2*ep) + 
   (15*d2*nf*xi*z6)/(4*ep) - (235*d3*nf*xi*z6)/(32*ep) + 
   (2278717*z7)/(11520*ep) + (132223*d3*z7)/(960*ep) - 
   (55447*nf*z7)/(240*ep) + (16681*cf*nf*z7)/(120*ep) - (336*cf^2*nf*z7)/ep + 
   (336*cf^3*nf*z7)/ep - (6713*d2*nf*z7)/(80*ep) - (238*cf*d2*nf*z7)/(5*ep) + 
   (10717*d3*nf*z7)/(80*ep) + (22799*xi*z7)/(46080*ep) + 
   (7217*d3*xi*z7)/(960*ep) - (931*nf*xi*z7)/(320*ep) + 
   (441*d2*nf*xi*z7)/(80*ep) - (147*d3*nf*xi*z7)/(80*ep)) + 
 a^6*XXXZ3cl6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

Z1ccg = 1 + a*(-1/(2*ep) + xi/(2*ep)) + 
 a^2*(5/(8*ep^2) - 3/(8*ep) - (7*xi)/(8*ep^2) + (7*xi)/(16*ep) + 
   xi^2/(4*ep^2) - xi^2/(16*ep)) + 
 a^3*(-55/(48*ep^3) + 43/(24*ep^2) - 125/(96*ep) + nf/(6*ep^3) - 
   (5*nf)/(12*ep^2) + (5*nf)/(8*ep) + (85*xi)/(48*ep^3) - 
   (119*xi)/(48*ep^2) + (103*xi)/(64*ep) - (nf*xi)/(6*ep^3) + 
   (5*nf*xi)/(12*ep^2) - (5*nf*xi)/(8*ep) - (3*xi^2)/(4*ep^3) + 
   (25*xi^2)/(32*ep^2) - (23*xi^2)/(64*ep) + xi^3/(8*ep^3) - 
   (3*xi^3)/(32*ep^2) + (5*xi^3)/(96*ep)) + 
 a^4*(2945/(1152*ep^4) - 3755/(576*ep^3) + 3553/(432*ep^2) - 
   46945/(7776*ep) - (139*nf)/(144*ep^4) + (143*nf)/(48*ep^3) + 
   (3*cf*nf)/(8*ep^3) - (3209*nf)/(864*ep^2) - (25*cf*nf)/(8*ep^2) + 
   (3083*nf)/(3888*ep) + (161*cf*nf)/(24*ep) + nf^2/(9*ep^4) - 
   (5*nf^2)/(18*ep^3) + (5*nf^2)/(54*ep^2) + (251*nf^2)/(486*ep) - 
   (4715*xi)/(1152*ep^4) + (2785*xi)/(288*ep^3) - (77701*xi)/(6912*ep^2) + 
   (448919*xi)/(62208*ep) + (163*nf*xi)/(144*ep^4) - (83*nf*xi)/(24*ep^3) - 
   (3*cf*nf*xi)/(8*ep^3) + (1933*nf*xi)/(432*ep^2) + (25*cf*nf*xi)/(8*ep^2) - 
   (16409*nf*xi)/(15552*ep) - (161*cf*nf*xi)/(24*ep) - (nf^2*xi)/(9*ep^4) + 
   (5*nf^2*xi)/(18*ep^3) - (5*nf^2*xi)/(54*ep^2) - (251*nf^2*xi)/(486*ep) + 
   (385*xi^2)/(192*ep^4) - (379*xi^2)/(96*ep^3) + (5663*xi^2)/(1536*ep^2) - 
   (3383*xi^2)/(2304*ep) - (nf*xi^2)/(6*ep^4) + (23*nf*xi^2)/(48*ep^3) - 
   (73*nf*xi^2)/(96*ep^2) + (151*nf*xi^2)/(576*ep) - (17*xi^3)/(32*ep^4) + 
   (113*xi^3)/(128*ep^3) - (289*xi^3)/(384*ep^2) + (167*xi^3)/(512*ep) + 
   xi^4/(16*ep^4) - (11*xi^4)/(128*ep^3) + (127*xi^4)/(1536*ep^2) - 
   (19*xi^4)/(512*ep) + (3*z3)/(16*ep^2) - (79*z3)/(48*ep) - 
   (17*d3*z3)/(4*ep) - (9*nf*z3)/(4*ep^2) + (3*cf*nf*z3)/ep^2 + 
   (41*nf*z3)/(12*ep) - (4*cf*nf*z3)/ep - (2*nf^2*z3)/(3*ep) - 
   (21*xi*z3)/(64*ep^2) + (769*xi*z3)/(384*ep) + (83*d3*xi*z3)/(16*ep) + 
   (9*nf*xi*z3)/(4*ep^2) - (3*cf*nf*xi*z3)/ep^2 - (169*nf*xi*z3)/(48*ep) + 
   (4*cf*nf*xi*z3)/ep + (2*nf^2*xi*z3)/(3*ep) + (21*xi^2*z3)/(128*ep^2) - 
   (647*xi^2*z3)/(1536*ep) - (63*d3*xi^2*z3)/(64*ep) + 
   (5*nf*xi^2*z3)/(48*ep) - (3*xi^3*z3)/(128*ep^2) + (25*xi^3*z3)/(384*ep) - 
   (d3*xi^3*z3)/(16*ep) - (xi^4*z3)/(1536*ep) + (7*d3*xi^4*z3)/(64*ep) - 
   (3*z4)/(32*ep) + (9*nf*z4)/(8*ep) - (3*cf*nf*z4)/(2*ep) + 
   (21*xi*z4)/(128*ep) - (9*nf*xi*z4)/(8*ep) + (3*cf*nf*xi*z4)/(2*ep) - 
   (21*xi^2*z4)/(256*ep) + (3*xi^3*z4)/(256*ep) + (155*z5)/(96*ep) + 
   (35*d3*z5)/(8*ep) - (355*xi*z5)/(192*ep) - (85*d3*xi*z5)/(16*ep) + 
   (135*xi^2*z5)/(512*ep) + (75*d3*xi^2*z5)/(64*ep) - 
   (35*xi^3*z5)/(1536*ep) - (5*d3*xi^3*z5)/(32*ep) - (5*xi^4*z5)/(768*ep) - 
   (5*d3*xi^4*z5)/(64*ep)) + 
 a^5*(-14723/(2304*ep^5) + 25895/(1152*ep^4) - 
   684179/(17280*ep^3) + 3833891/(77760*ep^2) - (21*d3)/(40*ep^2) - 
   114251711/(2488320*ep) + (817*d3)/(320*ep) + (1507*nf)/(360*ep^5) - 
   (4619*nf)/(288*ep^4) - (563*cf*nf)/(240*ep^4) + (47491*nf)/(1728*ep^3) + 
   (82*cf*nf)/(5*ep^3) - (3*cf^2*nf)/(20*ep^3) - (146029*nf)/(4860*ep^2) - 
   (180649*cf*nf)/(4320*ep^2) + (557*cf^2*nf)/(120*ep^2) + 
   (4216541*nf)/(124416*ep) + (15043*cf*nf)/(320*ep) - 
   (3731*cf^2*nf)/(240*ep) - (37*nf^2)/(36*ep^5) + (631*nf^2)/(180*ep^4) + 
   (17*cf*nf^2)/(30*ep^4) - (2297*nf^2)/(540*ep^3) - (53*cf*nf^2)/(15*ep^3) + 
   (44227*nf^2)/(19440*ep^2) + (4063*cf*nf^2)/(540*ep^2) - 
   (251891*nf^2)/(77760*ep) - (557*cf*nf^2)/(60*ep) + (4*nf^3)/(45*ep^5) - 
   (2*nf^3)/(9*ep^4) + (2*nf^3)/(27*ep^3) + (4*nf^3)/(1215*ep^2) + 
   (2989*nf^3)/(4860*ep) + (2657*xi)/(256*ep^5) - (66253*xi)/(1920*ep^4) + 
   (1316129*xi)/(23040*ep^3) - (4487881*xi)/(69120*ep^2) + 
   (51*d3*xi)/(80*ep^2) + (267897941*xi)/(4976640*ep) - 
   (393*d3*xi)/(128*ep) - (3859*nf*xi)/(720*ep^5) + (5807*nf*xi)/(288*ep^4) + 
   (653*cf*nf*xi)/(240*ep^4) - (292273*nf*xi)/(8640*ep^3) - 
   (787*cf*nf*xi)/(40*ep^3) + (3*cf^2*nf*xi)/(20*ep^3) + 
   (5279341*nf*xi)/(155520*ep^2) + (216703*cf*nf*xi)/(4320*ep^2) - 
   (557*cf^2*nf*xi)/(120*ep^2) - (413527*nf*xi)/(11520*ep) - 
   (16387*cf*nf*xi)/(320*ep) + (3731*cf^2*nf*xi)/(240*ep) + 
   (41*nf^2*xi)/(36*ep^5) - (229*nf^2*xi)/(60*ep^4) - 
   (17*cf*nf^2*xi)/(30*ep^4) + (1193*nf^2*xi)/(270*ep^3) + 
   (53*cf*nf^2*xi)/(15*ep^3) - (6949*nf^2*xi)/(3888*ep^2) - 
   (4063*cf*nf^2*xi)/(540*ep^2) + (78727*nf^2*xi)/(25920*ep) + 
   (557*cf*nf^2*xi)/(60*ep) - (4*nf^3*xi)/(45*ep^5) + (2*nf^3*xi)/(9*ep^4) - 
   (2*nf^3*xi)/(27*ep^3) - (4*nf^3*xi)/(1215*ep^2) - 
   (2989*nf^3*xi)/(4860*ep) - (1565*xi^2)/(288*ep^5) + 
   (9155*xi^2)/(576*ep^4) - (3112733*xi^2)/(138240*ep^3) + 
   (23982109*xi^2)/(1244160*ep^2) - (21*d3*xi^2)/(160*ep^2) + 
   (187*nf*xi^2)/(144*ep^5) - (91*nf*xi^2)/(20*ep^4) - 
   (3*cf*nf*xi^2)/(8*ep^4) + (61379*nf*xi^2)/(8640*ep^3) + 
   (131*cf*nf*xi^2)/(40*ep^3) - (43127*nf*xi^2)/(9720*ep^2) - 
   (2003*cf*nf*xi^2)/(240*ep^2) - (nf^2*xi^2)/(9*ep^5) + 
   (14*nf^2*xi^2)/(45*ep^4) - (89*nf^2*xi^2)/(540*ep^3) - 
   (4741*nf^2*xi^2)/(9720*ep^2) + (225*xi^3)/(128*ep^5) - 
   (295*xi^3)/(64*ep^4) + (90899*xi^3)/(15360*ep^3) - 
   (10103*xi^3)/(2304*ep^2) + (3*d3*xi^3)/(160*ep^2) - (nf*xi^3)/(8*ep^5) + 
   (17*nf*xi^3)/(40*ep^4) - (243*nf*xi^3)/(320*ep^3) + 
   (3097*nf*xi^3)/(5760*ep^2) - (11*xi^4)/(32*ep^5) + (207*xi^4)/(256*ep^4) - 
   (15643*xi^4)/(15360*ep^3) + (155*xi^4)/(192*ep^2) + xi^5/(32*ep^5) - 
   (83*xi^5)/(1280*ep^4) + (1343*xi^5)/(15360*ep^3) - 
   (1127*xi^5)/(15360*ep^2) + (xi^2*XXXgamma1ccgl5xi2)/(5*ep) - 
   (231*z3)/(320*ep^3) + (25601*z3)/(1920*ep^2) + (2497*d3*z3)/(80*ep^2) - 
   (94867*z3)/(4320*ep) - (7033*d3*z3)/(96*ep) + (747*nf*z3)/(80*ep^3) - 
   (123*cf*nf*z3)/(10*ep^3) - (58961*nf*z3)/(1440*ep^2) + 
   (349*cf*nf*z3)/(10*ep^2) + (74*cf^2*nf*z3)/(5*ep^2) - 
   (48*d2*nf*z3)/(5*ep^2) - (63*d3*nf*z3)/(20*ep^2) + 
   (29003*nf*z3)/(576*ep) - (887*cf*nf*z3)/(60*ep) - 
   (799*cf^2*nf*z3)/(20*ep) + (34*d2*nf*z3)/ep + (563*d3*nf*z3)/(60*ep) - 
   (9*nf^2*z3)/(5*ep^3) + (12*cf*nf^2*z3)/(5*ep^3) + 
   (1987*nf^2*z3)/(180*ep^2) - (56*cf*nf^2*z3)/(5*ep^2) - 
   (3683*nf^2*z3)/(180*ep) + (184*cf*nf^2*z3)/(15*ep) + 
   (8*nf^3*z3)/(45*ep^2) + (8*nf^3*z3)/(27*ep) + (23*xi*z3)/(16*ep^3) - 
   (205843*xi*z3)/(11520*ep^2) - (6383*d3*xi*z3)/(160*ep^2) + 
   (49513*xi*z3)/(1728*ep) + (5937*d3*xi*z3)/(64*ep) - 
   (233*nf*xi*z3)/(20*ep^3) + (153*cf*nf*xi*z3)/(10*ep^3) + 
   (26707*nf*xi*z3)/(576*ep^2) - (407*cf*nf*xi*z3)/(10*ep^2) - 
   (74*cf^2*nf*xi*z3)/(5*ep^2) + (48*d2*nf*xi*z3)/(5*ep^2) + 
   (29*d3*nf*xi*z3)/(8*ep^2) - (52439*nf*xi*z3)/(960*ep) + 
   (2053*cf*nf*xi*z3)/(120*ep) + (799*cf^2*nf*xi*z3)/(20*ep) - 
   (34*d2*nf*xi*z3)/ep - (64*d3*nf*xi*z3)/(5*ep) + (9*nf^2*xi*z3)/(5*ep^3) - 
   (12*cf*nf^2*xi*z3)/(5*ep^3) - (2117*nf^2*xi*z3)/(180*ep^2) + 
   (56*cf*nf^2*xi*z3)/(5*ep^2) + (3787*nf^2*xi*z3)/(180*ep) - 
   (184*cf*nf^2*xi*z3)/(15*ep) - (8*nf^3*xi*z3)/(45*ep^2) - 
   (8*nf^3*xi*z3)/(27*ep) - (1223*xi^2*z3)/(1280*ep^3) + 
   (245503*xi^2*z3)/(46080*ep^2) + (6377*d3*xi^2*z3)/(640*ep^2) + 
   (371*nf*xi^2*z3)/(160*ep^3) - (3*cf*nf*xi^2*z3)/ep^3 - 
   (15967*nf*xi^2*z3)/(2880*ep^2) + (29*cf*nf*xi^2*z3)/(5*ep^2) - 
   (23*d3*nf*xi^2*z3)/(40*ep^2) + (13*nf^2*xi^2*z3)/(18*ep^2) + 
   (343*xi^3*z3)/(1280*ep^3) - (2629*xi^3*z3)/(3072*ep^2) - 
   (713*d3*xi^3*z3)/(640*ep^2) - (nf*xi^3*z3)/(160*ep^3) + 
   (59*nf*xi^3*z3)/(480*ep^2) + (d3*nf*xi^3*z3)/(10*ep^2) - 
   (9*xi^4*z3)/(320*ep^3) + (179*xi^4*z3)/(3072*ep^2) - 
   (163*d3*xi^4*z3)/(640*ep^2) + (13*xi^5*z3)/(3072*ep^2) + 
   (11*d3*xi^5*z3)/(128*ep^2) - (227*z3^2)/(80*ep) - (923*d3*z3^2)/(80*ep) + 
   (99*nf*z3^2)/(80*ep) - (21*cf*nf*z3^2)/(5*ep) + (6*cf^2*nf*z3^2)/ep + 
   (21*d2*nf*z3^2)/(5*ep) + (5*d3*nf*z3^2)/(4*ep) + 
   (5687*xi*z3^2)/(1920*ep) + (819*d3*xi*z3^2)/(80*ep) - 
   (1177*nf*xi*z3^2)/(960*ep) + (21*cf*nf*xi*z3^2)/(5*ep) - 
   (6*cf^2*nf*xi*z3^2)/ep - (21*d2*nf*xi*z3^2)/(5*ep) - 
   (37*d3*nf*xi*z3^2)/(40*ep) - (273*z4)/(640*ep^2) + (11623*z4)/(3840*ep) + 
   (369*d3*z4)/(40*ep) + (981*nf*z4)/(160*ep^2) - (159*cf*nf*z4)/(20*ep^2) - 
   (191*nf*z4)/(60*ep) + (117*cf*nf*z4)/(20*ep) - (111*cf^2*nf*z4)/(20*ep) + 
   (18*d2*nf*z4)/(5*ep) - (189*d3*nf*z4)/(40*ep) - (27*nf^2*z4)/(10*ep^2) + 
   (18*cf*nf^2*z4)/(5*ep^2) + (517*nf^2*z4)/(120*ep) - 
   (9*cf*nf^2*z4)/(5*ep) - (16*nf^3*z4)/(15*ep) + (81*xi*z4)/(128*ep^2) - 
   (1097*xi*z4)/(320*ep) - (3789*d3*xi*z4)/(320*ep) - 
   (51*nf*xi*z4)/(10*ep^2) + (129*cf*nf*xi*z4)/(20*ep^2) + 
   (1123*nf*xi*z4)/(384*ep) - (24*cf*nf*xi*z4)/(5*ep) + 
   (111*cf^2*nf*xi*z4)/(20*ep) - (18*d2*nf*xi*z4)/(5*ep) + 
   (87*d3*nf*xi*z4)/(16*ep) + (27*nf^2*xi*z4)/(10*ep^2) - 
   (18*cf*nf^2*xi*z4)/(5*ep^2) - (527*nf^2*xi*z4)/(120*ep) + 
   (9*cf*nf^2*xi*z4)/(5*ep) + (16*nf^3*xi*z4)/(15*ep) - 
   (519*xi^2*z4)/(2560*ep^2) - (327*nf*xi^2*z4)/(320*ep^2) + 
   (3*cf*nf*xi^2*z4)/(2*ep^2) - (21*xi^3*z4)/(2560*ep^2) - 
   (3*nf*xi^3*z4)/(320*ep^2) + (3*xi^4*z4)/(640*ep^2) - (749*z5)/(48*ep^2) - 
   (30*d3*z5)/ep^2 + (663373*z5)/(11520*ep) + (4069*d3*z5)/(48*ep) + 
   (587*nf*z5)/(48*ep^2) + (12*cf*nf*z5)/ep^2 - (24*cf^2*nf*z5)/ep^2 + 
   (12*d2*nf*z5)/ep^2 + (13*d3*nf*z5)/(4*ep^2) - (114001*nf*z5)/(2880*ep) - 
   (201*cf*nf*z5)/(10*ep) + (45*cf^2*nf*z5)/ep - (63*d2*nf*z5)/(2*ep) - 
   (10*d3*nf*z5)/ep + (277*nf^2*z5)/(30*ep) - (16*cf*nf^2*z5)/(5*ep) + 
   (14285*xi*z5)/(768*ep^2) + (1125*d3*xi*z5)/(32*ep^2) - 
   (301291*xi*z5)/(4608*ep) - (9449*d3*xi*z5)/(96*ep) - 
   (2369*nf*xi*z5)/(192*ep^2) - (12*cf*nf*xi*z5)/ep^2 + 
   (24*cf^2*nf*xi*z5)/ep^2 - (12*d2*nf*xi*z5)/ep^2 - 
   (29*d3*nf*xi*z5)/(8*ep^2) + (118381*nf*xi*z5)/(2880*ep) + 
   (201*cf*nf*xi*z5)/(10*ep) - (45*cf^2*nf*xi*z5)/ep + 
   (63*d2*nf*xi*z5)/(2*ep) + (51*d3*nf*xi*z5)/(4*ep) - 
   (277*nf^2*xi*z5)/(30*ep) + (16*cf*nf^2*xi*z5)/(5*ep) - 
   (9881*xi^2*z5)/(3072*ep^2) - (701*d3*xi^2*z5)/(128*ep^2) + 
   (47*nf*xi^2*z5)/(384*ep^2) + (d3*nf*xi^2*z5)/(2*ep^2) + 
   (571*xi^3*z5)/(3072*ep^2) + (15*d3*xi^3*z5)/(128*ep^2) - 
   (5*nf*xi^3*z5)/(384*ep^2) - (d3*nf*xi^3*z5)/(8*ep^2) + 
   (49*xi^4*z5)/(1024*ep^2) + (9*d3*xi^4*z5)/(32*ep^2) - 
   (41*xi^5*z5)/(3072*ep^2) - (5*d3*xi^5*z5)/(64*ep^2) - (2785*z6)/(768*ep) - 
   (275*d3*z6)/(16*ep) - (365*nf*z6)/(96*ep) - (15*cf*nf*z6)/(2*ep) + 
   (15*cf^2*nf*z6)/ep - (15*d2*nf*z6)/(2*ep) + (65*d3*nf*z6)/(8*ep) + 
   (6925*xi*z6)/(1536*ep) + (375*d3*xi*z6)/(16*ep) + 
   (1355*nf*xi*z6)/(384*ep) + (15*cf*nf*xi*z6)/(2*ep) - 
   (15*cf^2*nf*xi*z6)/ep + (15*d2*nf*xi*z6)/(2*ep) - 
   (145*d3*nf*xi*z6)/(16*ep) - (974057*z7)/(46080*ep) + 
   (12607*d3*z7)/(960*ep) + (49*nf*z7)/(8*ep) - (441*d2*nf*z7)/(40*ep) - 
   (147*d3*nf*z7)/(40*ep) + (1978039*xi*z7)/(92160*ep) - 
   (15113*d3*xi*z7)/(768*ep) - (49*nf*xi*z7)/(8*ep) + 
   (441*d2*nf*xi*z7)/(40*ep) + (147*d3*nf*xi*z7)/(40*ep)) + 
 a^6*XXXZ1ccgl6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

Z3 = 1 + a*(5/(3*ep) - (4*nf)/(3*ep) + xi/(2*ep)) + 
 a^2*(-25/(12*ep^2) + 23/(8*ep) + (5*nf)/(3*ep^2) - (5*nf)/(2*ep) - 
   (2*cf*nf)/ep + (5*xi)/(24*ep^2) + (15*xi)/(16*ep) - (2*nf*xi)/(3*ep^2) + 
   xi^2/(4*ep^2) - xi^2/(8*ep)) + 
 a^3*(275/(72*ep^3) - 4325/(432*ep^2) + 4051/(432*ep) - (65*nf)/(18*ep^3) + 
   (1151*nf)/(108*ep^2) + (40*cf*nf)/(9*ep^2) - (875*nf)/(54*ep) - 
   (5*cf*nf)/(54*ep) + (2*cf^2*nf)/(3*ep) + (4*nf^2)/(9*ep^3) - 
   (50*nf^2)/(27*ep^2) - (8*cf*nf^2)/(9*ep^2) + (76*nf^2)/(27*ep) + 
   (44*cf*nf^2)/(27*ep) - (15*xi)/(16*ep^3) - xi/(32*ep^2) + 
   (127*xi)/(48*ep) + (3*nf*xi)/(2*ep^3) - (23*nf*xi)/(12*ep^2) - 
   (cf*nf*xi)/ep^2 - (2*nf*xi)/(3*ep) - (5*xi^2)/(24*ep^3) + 
   (47*xi^2)/(48*ep^2) - (9*xi^2)/(16*ep) - (nf*xi^2)/(3*ep^3) + 
   (nf*xi^2)/(6*ep^2) + xi^3/(8*ep^3) - (7*xi^3)/(48*ep^2) + 
   (7*xi^3)/(96*ep) - z3/(2*ep) + (6*nf*z3)/ep - (8*cf*nf*z3)/ep + 
   (3*xi*z3)/(8*ep) - (xi^2*z3)/(16*ep)) + 
 a^4*(-14725/(1728*ep^4) + 82645/(2592*ep^3) - 1043621/(20736*ep^2) + 
   252385/(7776*ep) - (131*d3)/(144*ep) + (1445*nf)/(144*ep^4) - 
   (5893*nf)/(144*ep^3) - (2555*cf*nf)/(216*ep^3) + (136289*nf)/(1728*ep^2) + 
   (14189*cf*nf)/(648*ep^2) - (65*cf^2*nf)/(36*ep^2) - 
   (1404961*nf)/(15552*ep) + (363565*cf*nf)/(7776*ep) - 
   (10847*cf^2*nf)/(216*ep) + (23*cf^3*nf)/(2*ep) + (128*d2*nf)/(9*ep) - 
   (53*nf^2)/(18*ep^4) + (725*nf^2)/(54*ep^3) + (154*cf*nf^2)/(27*ep^3) - 
   (577*nf^2)/(24*ep^2) - (1510*cf*nf^2)/(81*ep^2) - 
   (14*cf^2*nf^2)/(9*ep^2) + (41273*nf^2)/(1944*ep) + 
   (7541*cf*nf^2)/(486*ep) + (338*cf^2*nf^2)/(27*ep) - (176*d1*nf^2)/(9*ep) + 
   (8*nf^3)/(27*ep^4) - (100*nf^3)/(81*ep^3) - (16*cf*nf^3)/(27*ep^3) + 
   (82*nf^3)/(81*ep^2) + (88*cf*nf^3)/(81*ep^2) + (355*nf^3)/(243*ep) + 
   (308*cf*nf^3)/(243*ep) + (985*xi)/(384*ep^4) - (15131*xi)/(3456*ep^3) - 
   (32845*xi)/(13824*ep^2) + (1539403*xi)/(124416*ep) - (9*d3*xi)/(32*ep) - 
   (59*nf*xi)/(16*ep^4) + (4105*nf*xi)/(432*ep^3) + 
   (223*cf*nf*xi)/(72*ep^3) - (16747*nf*xi)/(1728*ep^2) + 
   (341*cf*nf*xi)/(216*ep^2) + (cf^2*nf*xi)/(3*ep^2) - 
   (35345*nf*xi)/(15552*ep) - (863*cf*nf*xi)/(96*ep) + (nf^2*xi)/(3*ep^4) - 
   (71*nf^2*xi)/(54*ep^3) - (4*cf*nf^2*xi)/(9*ep^3) + 
   (235*nf^2*xi)/(108*ep^2) + (22*cf*nf^2*xi)/(27*ep^2) - 
   (1229*nf^2*xi)/(1944*ep) - (5*xi^2)/(192*ep^4) - (227*xi^2)/(128*ep^3) + 
   (1571*xi^2)/(384*ep^2) - (3823*xi^2)/(1536*ep) + (3*d3*xi^2)/(64*ep) + 
   (13*nf*xi^2)/(12*ep^4) - (43*nf*xi^2)/(24*ep^3) - (cf*nf*xi^2)/(2*ep^3) + 
   (17*nf*xi^2)/(96*ep^2) + (cf*nf*xi^2)/(4*ep^2) + (43*nf*xi^2)/(128*ep) - 
   (25*xi^3)/(96*ep^4) + (1079*xi^3)/(1152*ep^3) - (2267*xi^3)/(2304*ep^2) + 
   (1657*xi^3)/(3072*ep) - (nf*xi^3)/(6*ep^4) + (7*nf*xi^3)/(36*ep^3) - 
   (7*nf*xi^3)/(72*ep^2) + xi^4/(16*ep^4) - (23*xi^4)/(192*ep^3) + 
   (11*xi^4)/(96*ep^2) - (15*xi^4)/(256*ep) + (55*z3)/(96*ep^2) - 
   (1045*z3)/(48*ep) + (307*d3*z3)/(24*ep) - (203*nf*z3)/(24*ep^2) + 
   (35*cf*nf*z3)/(3*ep^2) + (1285*nf*z3)/(16*ep) - (623*cf*nf*z3)/(9*ep) - 
   (245*cf^2*nf*z3)/(9*ep) - (344*d2*nf*z3)/(3*ep) - (2*nf^2*z3)/ep^2 + 
   (8*cf*nf^2*z3)/(3*ep^2) - (85*nf^2*z3)/(9*ep) + (292*cf*nf^2*z3)/(9*ep) - 
   (176*cf^2*nf^2*z3)/(9*ep) + (128*d1*nf^2*z3)/(3*ep) - 
   (16*nf^3*z3)/(9*ep) - (79*xi*z3)/(96*ep^2) + (389*xi*z3)/(64*ep) + 
   (139*d3*xi*z3)/(16*ep) + (119*nf*xi*z3)/(24*ep^2) - (7*cf*nf*xi*z3)/ep^2 - 
   (37*nf*xi*z3)/(6*ep) + (7*cf*nf*xi*z3)/ep + (2*nf^2*xi*z3)/(3*ep) + 
   (55*xi^2*z3)/(128*ep^2) - (1267*xi^2*z3)/(1536*ep) - 
   (63*d3*xi^2*z3)/(64*ep) + (nf*xi^2*z3)/(16*ep^2) + (nf*xi^2*z3)/(12*ep) - 
   (9*xi^3*z3)/(128*ep^2) + (3*xi^3*z3)/(256*ep) + (9*d3*xi^3*z3)/(64*ep) + 
   (37*xi^4*z3)/(3072*ep) - (d3*xi^4*z3)/(32*ep) + (111*z4)/(64*ep) - 
   (387*nf*z4)/(16*ep) + (63*cf*nf*z4)/(2*ep) + (9*nf^2*z4)/ep - 
   (12*cf*nf^2*z4)/ep - (73*xi*z4)/(64*ep) - (13*nf*xi*z4)/(16*ep) + 
   (3*cf*nf*xi*z4)/(2*ep) + (49*xi^2*z4)/(256*ep) - (nf*xi^2*z4)/(32*ep) - 
   (3*xi^3*z4)/(256*ep) + (5125*z5)/(192*ep) + (335*d3*z5)/(8*ep) - 
   (55*nf*z5)/(2*ep) - (30*cf*nf*z5)/ep + (60*cf^2*nf*z5)/ep - 
   (30*d2*nf*z5)/ep - (55*xi*z5)/(16*ep) - (35*xi^2*z5)/(512*ep) - 
   (165*d3*xi^2*z5)/(64*ep) + (325*xi^3*z5)/(3072*ep) + 
   (65*d3*xi^3*z5)/(128*ep) - (115*xi^4*z5)/(6144*ep) - 
   (5*d3*xi^4*z5)/(256*ep)) + 
 a^5*(73615/(3456*ep^5) - 352313/(3456*ep^4) + 
   45503963/(207360*ep^3) - 499246573/(1866240*ep^2) + (439*d3)/(96*ep^2) + 
   112182361/(622080*ep) - (47317*d3)/(1440*ep) - (26779*nf)/(864*ep^5) + 
   (406355*nf)/(2592*ep^4) + (421*cf*nf)/(12*ep^4) - 
   (19405939*nf)/(51840*ep^3) - (251243*cf*nf)/(2160*ep^3) + 
   (16*cf^2*nf)/(3*ep^3) + (30745343*nf)/(51840*ep^2) - 
   (127357*cf*nf)/(12960*ep^2) + (4691*cf^2*nf)/(36*ep^2) - 
   (69*cf^3*nf)/(2*ep^2) - (128*d2*nf)/(3*ep^2) - (793*d3*nf)/(360*ep^2) - 
   (124662829*nf)/(155520*ep) + (1139437*cf*nf)/(1080*ep) - 
   (2208371*cf^2*nf)/(1620*ep) + (3759*cf^3*nf)/(5*ep) - 
   (4157*cf^4*nf)/(30*ep) + (1948*d2*nf)/(9*ep) - (944*cf*d2*nf)/(15*ep) + 
   (11659*d3*nf)/(720*ep) + (1313*nf^2)/(90*ep^5) - (2066*nf^2)/(27*ep^4) - 
   (3766*cf*nf^2)/(135*ep^4) + (190159*nf^2)/(1080*ep^3) + 
   (46939*cf*nf^2)/(405*ep^3) + (43*cf^2*nf^2)/(5*ep^3) - 
   (65593*nf^2)/(243*ep^2) - (171661*cf*nf^2)/(1215*ep^2) - 
   (1457*cf^2*nf^2)/(18*ep^2) + (166*cf^3*nf^2)/(15*ep^2) + 
   (176*d1*nf^2)/(3*ep^2) + (512*d2*nf^2)/(45*ep^2) + 
   (1524019*nf^2)/(4320*ep) - (476417*cf*nf^2)/(9720*ep) + 
   (135571*cf^2*nf^2)/(540*ep) - (5018*cf^3*nf^2)/(45*ep) - 
   (6328*d1*nf^2)/(15*ep) + (832*cf*d1*nf^2)/(3*ep) - (736*d2*nf^2)/(9*ep) - 
   (82*nf^3)/(27*ep^5) + (224*nf^3)/(15*ep^4) + (904*cf*nf^3)/(135*ep^4) - 
   (21709*nf^3)/(810*ep^3) - (9772*cf*nf^3)/(405*ep^3) - 
   (8*cf^2*nf^3)/(3*ep^3) + (99634*nf^3)/(3645*ep^2) + 
   (29188*cf*nf^3)/(1215*ep^2) + (656*cf^2*nf^3)/(45*ep^2) - 
   (704*d1*nf^3)/(45*ep^2) - (29686*nf^3)/(1215*ep) - 
   (16973*cf*nf^3)/(1215*ep) - (9922*cf^2*nf^3)/(405*ep) + 
   (704*d1*nf^3)/(9*ep) + (32*nf^4)/(135*ep^5) - (80*nf^4)/(81*ep^4) - 
   (64*cf*nf^4)/(135*ep^4) + (328*nf^4)/(405*ep^3) + 
   (352*cf*nf^4)/(405*ep^3) + (92*nf^4)/(1215*ep^2) + 
   (1232*cf*nf^4)/(1215*ep^2) + (2476*nf^4)/(1215*ep) - 
   (856*cf*nf^4)/(1215*ep) - (47731*xi)/(6912*ep^5) + 
   (2199491*xi)/(103680*ep^4) - (760651*xi)/(46080*ep^3) - 
   (114808609*xi)/(3732480*ep^2) + (1273*d3*xi)/(2880*ep^2) + 
   (53189977*xi)/(622080*ep) - (3163*d3*xi)/(960*ep) + 
   (829*nf*xi)/(80*ep^5) - (5246*nf*xi)/(135*ep^4) - 
   (2501*cf*nf*xi)/(270*ep^4) + (543269*nf*xi)/(8640*ep^3) + 
   (6701*cf*nf*xi)/(810*ep^3) - (421*cf^2*nf*xi)/(360*ep^3) - 
   (73067*nf*xi)/(1728*ep^2) + (1136933*cf*nf*xi)/(19440*ep^2) - 
   (12647*cf^2*nf*xi)/(432*ep^2) + (23*cf^3*nf*xi)/(4*ep^2) + 
   (64*d2*nf*xi)/(9*ep^2) + (7*d3*nf*xi)/(40*ep^2) - 
   (1437125*nf*xi)/(31104*ep) - (175811*cf*nf*xi)/(2160*ep) + 
   (397*cf^2*nf*xi)/(20*ep) + (4*d2*nf*xi)/(15*ep) + (13*d3*nf*xi)/(15*ep) - 
   (89*nf^2*xi)/(36*ep^5) + (166*nf^2*xi)/(15*ep^4) + 
   (496*cf*nf^2*xi)/(135*ep^4) - (41897*nf^2*xi)/(2160*ep^3) - 
   (5227*cf*nf^2*xi)/(405*ep^3) - (7*cf^2*nf^2*xi)/(9*ep^3) + 
   (266947*nf^2*xi)/(19440*ep^2) + (3116*cf*nf^2*xi)/(243*ep^2) + 
   (169*cf^2*nf^2*xi)/(27*ep^2) - (88*d1*nf^2*xi)/(9*ep^2) + 
   (102691*nf^2*xi)/(38880*ep) + (11861*cf*nf^2*xi)/(1080*ep) + 
   (28*nf^3*xi)/(135*ep^5) - (334*nf^3*xi)/(405*ep^4) - 
   (8*cf*nf^3*xi)/(27*ep^4) + (77*nf^3*xi)/(135*ep^3) + 
   (44*cf*nf^3*xi)/(81*ep^3) + (10771*nf^3*xi)/(7290*ep^2) + 
   (154*cf*nf^3*xi)/(243*ep^2) - (617*nf^3*xi)/(810*ep) + 
   (955*xi^2)/(1152*ep^5) + (6277*xi^2)/(4320*ep^4) - 
   (807647*xi^2)/(69120*ep^3) + (27095137*xi^2)/(1244160*ep^2) - 
   (27*d3*xi^2)/(80*ep^2) - (223*nf*xi^2)/(72*ep^5) + 
   (1177*nf*xi^2)/(135*ep^4) + (143*cf*nf*xi^2)/(72*ep^4) - 
   (39073*nf*xi^2)/(4320*ep^3) + (349*cf*nf*xi^2)/(540*ep^3) + 
   (cf^2*nf*xi^2)/(6*ep^3) + (217463*nf*xi^2)/(311040*ep^2) - 
   (39973*cf*nf*xi^2)/(4320*ep^2) - (cf^2*nf*xi^2)/(12*ep^2) - 
   (3*d3*nf*xi^2)/(80*ep^2) + (2*nf^2*xi^2)/(9*ep^5) - 
   (127*nf^2*xi^2)/(135*ep^4) - (2*cf*nf^2*xi^2)/(9*ep^4) + 
   (2029*nf^2*xi^2)/(1080*ep^3) + (14*cf*nf^2*xi^2)/(27*ep^3) - 
   (53749*nf^2*xi^2)/(38880*ep^2) - (11*cf*nf^2*xi^2)/(54*ep^2) + 
   (155*xi^3)/(384*ep^5) - (15719*xi^3)/(5760*ep^4) + 
   (132481*xi^3)/(23040*ep^3) - (516551*xi^3)/(92160*ep^2) + 
   (33*d3*xi^3)/(640*ep^2) + (17*nf*xi^3)/(24*ep^5) - 
   (1147*nf*xi^3)/(720*ep^4) - (cf*nf*xi^3)/(4*ep^4) + 
   (2903*nf*xi^3)/(2880*ep^3) + (7*cf*nf*xi^3)/(24*ep^3) - 
   (371*nf*xi^3)/(2304*ep^2) - (7*cf*nf*xi^3)/(48*ep^2) - 
   (5*xi^4)/(24*ep^5) + (1169*xi^4)/(1440*ep^4) - (3539*xi^4)/(2880*ep^3) + 
   (2853*xi^4)/(2560*ep^2) - (nf*xi^4)/(12*ep^5) + (23*nf*xi^4)/(144*ep^4) - 
   (11*nf*xi^4)/(72*ep^3) + (5*nf*xi^4)/(64*ep^2) + xi^5/(32*ep^5) - 
   (163*xi^5)/(1920*ep^4) + (229*xi^5)/(1920*ep^3) - (823*xi^5)/(7680*ep^2) + 
   (xi^2*XXXgamma3l5xi2)/(5*ep) - (19*z3)/(36*ep^3) + 
   (65147*z3)/(1728*ep^2) - (1639*d3*z3)/(16*ep^2) - (1082087*z3)/(5760*ep) + 
   (10175*d3*z3)/(18*ep) + (2093*nf*z3)/(180*ep^3) - (17*cf*nf*z3)/ep^3 - 
   (90767*nf*z3)/(540*ep^2) + (520*cf*nf*z3)/(3*ep^2) + 
   (97*cf^2*nf*z3)/(3*ep^2) + (376*d2*nf*z3)/ep^2 + 
   (3689*d3*nf*z3)/(60*ep^2) + (326603*nf*z3)/(576*ep) - 
   (29587*cf*nf*z3)/(120*ep) - (396403*cf^2*nf*z3)/(540*ep) + 
   (6164*cf^3*nf*z3)/(15*ep) - (128*cf^4*nf*z3)/(5*ep) - 
   (91994*d2*nf*z3)/(45*ep) + (1544*cf*d2*nf*z3)/(15*ep) - 
   (116251*d3*nf*z3)/(360*ep) + (367*nf^2*z3)/(45*ep^3) - 
   (32*cf*nf^2*z3)/(3*ep^3) + (21*nf^2*z3)/(4*ep^2) - 
   (3572*cf*nf^2*z3)/(45*ep^2) + (3292*cf^2*nf^2*z3)/(45*ep^2) - 
   (128*d1*nf^2*z3)/ep^2 - (352*d2*nf^2*z3)/(3*ep^2) - 
   (33931*nf^2*z3)/(540*ep) + (4607*cf*nf^2*z3)/(27*ep) + 
   (3380*cf^2*nf^2*z3)/(27*ep) - (2144*cf^3*nf^2*z3)/(15*ep) + 
   (7544*d1*nf^2*z3)/(9*ep) + (1024*cf*d1*nf^2*z3)/(3*ep) + 
   (37664*d2*nf^2*z3)/(45*ep) - (8*nf^3*z3)/(5*ep^3) + 
   (32*cf*nf^3*z3)/(15*ep^3) + (332*nf^3*z3)/(27*ep^2) + 
   (208*cf*nf^3*z3)/(45*ep^2) - (704*cf^2*nf^3*z3)/(45*ep^2) + 
   (512*d1*nf^3*z3)/(15*ep^2) - (5776*nf^3*z3)/(135*ep) - 
   (7072*cf*nf^3*z3)/(135*ep) + (7616*cf^2*nf^3*z3)/(135*ep) - 
   (2624*d1*nf^3*z3)/(15*ep) + (64*nf^4*z3)/(135*ep^2) - 
   (128*cf*nf^4*z3)/(135*ep) + (221*xi*z3)/(180*ep^3) - 
   (112667*xi*z3)/(3840*ep^2) - (95*d3*xi*z3)/(4*ep^2) + 
   (1344647*xi*z3)/(23040*ep) + (165019*d3*xi*z3)/(960*ep) - 
   (8789*nf*xi*z3)/(720*ep^3) + (272*cf*nf*xi*z3)/(15*ep^3) + 
   (238499*nf*xi*z3)/(2880*ep^2) - (14129*cf*nf*xi*z3)/(180*ep^2) - 
   (2557*cf^2*nf*xi*z3)/(90*ep^2) - (716*d2*nf*xi*z3)/(15*ep^2) - 
   (619*d3*nf*xi*z3)/(120*ep^2) - (324127*nf*xi*z3)/(3456*ep) + 
   (5053*cf*nf*xi*z3)/(120*ep) + (219*cf^2*nf*xi*z3)/(4*ep) - 
   (173*d2*nf*xi*z3)/(5*ep) - (1457*d3*nf*xi*z3)/(48*ep) - 
   (209*nf^2*xi*z3)/(90*ep^3) + (44*cf*nf^2*xi*z3)/(15*ep^3) - 
   (155*nf^2*xi*z3)/(18*ep^2) + (922*cf*nf^2*xi*z3)/(45*ep^2) - 
   (88*cf^2*nf^2*xi*z3)/(9*ep^2) + (64*d1*nf^2*xi*z3)/(3*ep^2) + 
   (5809*nf^2*xi*z3)/(216*ep) - (271*cf*nf^2*xi*z3)/(15*ep) - 
   (88*nf^3*xi*z3)/(45*ep^2) - (16*nf^3*xi*z3)/(135*ep) - 
   (187*xi^2*z3)/(160*ep^3) + (10439*xi^2*z3)/(1280*ep^2) + 
   (3113*d3*xi^2*z3)/(320*ep^2) + (155*nf*xi^2*z3)/(48*ep^3) - 
   (5*cf*nf*xi^2*z3)/ep^3 - (2771*nf*xi^2*z3)/(384*ep^2) + 
   (371*cf*nf*xi^2*z3)/(40*ep^2) + (9*d3*nf*xi^2*z3)/(10*ep^2) + 
   (nf^2*xi^2*z3)/(60*ep^3) + (3*nf^2*xi^2*z3)/(5*ep^2) + 
   (139*xi^3*z3)/(320*ep^3) - (55889*xi^3*z3)/(46080*ep^2) - 
   (113*d3*xi^3*z3)/(96*ep^2) + (11*nf*xi^3*z3)/(160*ep^3) + 
   (53*nf*xi^3*z3)/(576*ep^2) - (11*d3*nf*xi^3*z3)/(60*ep^2) - 
   (9*xi^4*z3)/(160*ep^3) + (1321*xi^4*z3)/(46080*ep^2) + 
   (23*d3*xi^4*z3)/(120*ep^2) - (37*nf*xi^4*z3)/(2304*ep^2) + 
   (d3*nf*xi^4*z3)/(24*ep^2) + (481*xi^5*z3)/(30720*ep^2) - 
   (13*d3*xi^5*z3)/(320*ep^2) - (200287*z3^2)/(5760*ep) - 
   (2549*d3*z3^2)/(240*ep) + (2633*nf*z3^2)/(360*ep) + 
   (781*cf*nf*z3^2)/(5*ep) - (170*cf^2*nf*z3^2)/ep - 
   (851*d2*nf*z3^2)/(5*ep) + (288*cf*d2*nf*z3^2)/(5*ep) + 
   (74*d3*nf*z3^2)/(3*ep) - (1328*nf^2*z3^2)/(15*ep) + 
   (928*cf*nf^2*z3^2)/(5*ep) - (448*cf^2*nf^2*z3^2)/(5*ep) - 
   (256*d1*nf^2*z3^2)/(5*ep) - (96*d2*nf^2*z3^2)/(5*ep) + 
   (28609*xi*z3^2)/(3840*ep) + (517*d3*xi*z3^2)/(32*ep) - 
   (1397*nf*xi*z3^2)/(192*ep) + (51*cf*nf*xi*z3^2)/(5*ep) - 
   (6*cf^2*nf*xi*z3^2)/ep - (42*d2*nf*xi*z3^2)/(5*ep) - 
   (47*d3*nf*xi*z3^2)/(40*ep) - (241*z4)/(96*ep^2) + (107191*z4)/(1152*ep) - 
   (235*d3*z4)/(8*ep) + (2389*nf*z4)/(60*ep^2) - (53*cf*nf*z4)/ep^2 - 
   (1223291*nf*z4)/(2880*ep) + (1072*cf*nf*z4)/(3*ep) + 
   (1447*cf^2*nf*z4)/(12*ep) + (418*d2*nf*z4)/ep + (19*d3*nf*z4)/(40*ep) - 
   (263*nf^2*z4)/(30*ep^2) + (12*cf*nf^2*z4)/ep^2 + (2405*nf^2*z4)/(12*ep) - 
   (3881*cf*nf^2*z4)/(15*ep) - (44*cf^2*nf^2*z4)/(15*ep) - 
   (160*d1*nf^2*z4)/ep - (128*d2*nf^2*z4)/ep - (12*nf^3*z4)/(5*ep^2) + 
   (16*cf*nf^3*z4)/(5*ep^2) - (88*nf^3*z4)/(9*ep) + 
   (704*cf*nf^3*z4)/(15*ep) - (352*cf^2*nf^3*z4)/(15*ep) + 
   (256*d1*nf^3*z4)/(5*ep) - (128*nf^4*z4)/(45*ep) + 
   (5891*xi*z4)/(1920*ep^2) - (172061*xi*z4)/(7680*ep) - 
   (1665*d3*xi*z4)/(64*ep) - (9539*nf*xi*z4)/(480*ep^2) + 
   (131*cf*nf*xi*z4)/(5*ep^2) + (33559*nf*xi*z4)/(1920*ep) - 
   (66*cf*nf*xi*z4)/(5*ep) + (111*cf^2*nf*xi*z4)/(20*ep) - 
   (18*d2*nf*xi*z4)/(5*ep) + (771*d3*nf*xi*z4)/(80*ep) + 
   (511*nf^2*xi*z4)/(60*ep^2) - (58*cf*nf^2*xi*z4)/(5*ep^2) - 
   (91*nf^2*xi*z4)/(12*ep) + (27*cf*nf^2*xi*z4)/(5*ep) + 
   (16*nf^3*xi*z4)/(15*ep) - (1739*xi^2*z4)/(1280*ep^2) - 
   (15*nf*xi^2*z4)/(16*ep^2) + (3*cf*nf*xi^2*z4)/(2*ep^2) + 
   (nf^2*xi^2*z4)/(40*ep^2) + (71*xi^3*z4)/(320*ep^2) - 
   (7*nf*xi^3*z4)/(320*ep^2) - (9*xi^4*z4)/(640*ep^2) - 
   (24965*z5)/(576*ep^2) - (1675*d3*z5)/(24*ep^2) + (1346387*z5)/(1728*ep) - 
   (6139*d3*z5)/(144*ep) + (5443*nf*z5)/(144*ep^2) + (50*cf*nf*z5)/ep^2 - 
   (100*cf^2*nf*z5)/ep^2 + (50*d2*nf*z5)/ep^2 - (67*d3*nf*z5)/(6*ep^2) - 
   (1209173*nf*z5)/(2160*ep) - (3109*cf*nf*z5)/(3*ep) + 
   (1199*cf^2*nf*z5)/ep + (268*cf^3*nf*z5)/(3*ep) + 
   (12479*d2*nf*z5)/(18*ep) + (716*cf*d2*nf*z5)/(3*ep) + 
   (2999*d3*nf*z5)/(18*ep) + (22*nf^2*z5)/(3*ep^2) + (8*cf*nf^2*z5)/ep^2 - 
   (16*cf^2*nf^2*z5)/ep^2 + (8*d2*nf^2*z5)/ep^2 - (6131*nf^2*z5)/(45*ep) + 
   (992*cf*nf^2*z5)/(3*ep) - (560*cf^2*nf^2*z5)/ep + 
   (928*cf^3*nf^2*z5)/(3*ep) + (1312*d1*nf^2*z5)/(9*ep) - 
   (2560*cf*d1*nf^2*z5)/(3*ep) + (944*d2*nf^2*z5)/(9*ep) + 
   (2176*nf^3*z5)/(45*ep) - (256*cf*nf^3*z5)/(15*ep) + 
   (256*d1*nf^3*z5)/(3*ep) + (7423*xi*z5)/(256*ep^2) + 
   (1261*d3*xi*z5)/(32*ep^2) - (313423*xi*z5)/(2880*ep) - 
   (7699*d3*xi*z5)/(192*ep) - (1469*nf*xi*z5)/(64*ep^2) - 
   (27*cf*nf*xi*z5)/ep^2 + (54*cf^2*nf*xi*z5)/ep^2 - (27*d2*nf*xi*z5)/ep^2 - 
   (11*d3*nf*xi*z5)/(8*ep^2) + (25163*nf*xi*z5)/(480*ep) + 
   (163*cf*nf*xi*z5)/(5*ep) - (69*cf^2*nf*xi*z5)/ep + 
   (75*d2*nf*xi*z5)/(2*ep) - (451*d3*nf*xi*z5)/(48*ep) - 
   (1391*nf^2*xi*z5)/(180*ep) + (16*cf*nf^2*xi*z5)/(5*ep) - 
   (10633*xi^2*z5)/(3072*ep^2) + (331*d3*xi^2*z5)/(128*ep^2) + 
   (107*nf*xi^2*z5)/(768*ep^2) + (79*d3*nf*xi^2*z5)/(32*ep^2) - 
   (937*xi^3*z5)/(6144*ep^2) - (845*d3*xi^3*z5)/(256*ep^2) - 
   (17*nf*xi^3*z5)/(128*ep^2) - (9*d3*nf*xi^3*z5)/(16*ep^2) + 
   (2593*xi^4*z5)/(18432*ep^2) + (479*d3*xi^4*z5)/(768*ep^2) + 
   (115*nf*xi^4*z5)/(4608*ep^2) + (5*d3*nf*xi^4*z5)/(192*ep^2) - 
   (299*xi^5*z5)/(12288*ep^2) - (13*d3*xi^5*z5)/(512*ep^2) - 
   (429025*z6)/(2304*ep) - (28475*d3*z6)/(96*ep) + (18985*nf*z6)/(72*ep) + 
   (425*cf*nf*z6)/(2*ep) - (425*cf^2*nf*z6)/ep + (425*d2*nf*z6)/(2*ep) + 
   (335*d3*nf*z6)/(3*ep) - (220*nf^2*z6)/(3*ep) - (80*cf*nf^2*z6)/ep + 
   (160*cf^2*nf^2*z6)/ep - (80*d2*nf^2*z6)/ep + (24245*xi*z6)/(1536*ep) - 
   (395*d3*xi*z6)/(64*ep) - (35*nf*xi*z6)/(384*ep) + 
   (15*cf*nf*xi*z6)/(2*ep) - (15*cf^2*nf*xi*z6)/ep + 
   (15*d2*nf*xi*z6)/(2*ep) - (55*d3*nf*xi*z6)/(16*ep) - 
   (672595*z7)/(1536*ep) - (1246*d3*z7)/(5*ep) + (56917*nf*z7)/(120*ep) - 
   (16681*cf*nf*z7)/(60*ep) + (672*cf^2*nf*z7)/ep - (672*cf^3*nf*z7)/ep + 
   (5831*d2*nf*z7)/(40*ep) + (476*cf*d2*nf*z7)/(5*ep) - 
   (11011*d3*nf*z7)/(40*ep) + (644147*xi*z7)/(15360*ep) - 
   (34811*d3*xi*z7)/(640*ep) - (1029*nf*xi*z7)/(160*ep) + 
   (441*d2*nf*xi*z7)/(40*ep) + (441*d3*nf*xi*z7)/(40*ep)) + 
 a^6*XXXZ3l6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

Z1ggg = 1 + a*(2/(3*ep) - (4*nf)/(3*ep) + (3*xi)/(4*ep)) + 
 a^2*(-13/(8*ep^2) + 71/(48*ep) + (5*nf)/(2*ep^2) - (25*nf)/(12*ep) - 
   (2*cf*nf)/ep - (7*xi)/(16*ep^2) + (45*xi)/(32*ep) - (nf*xi)/ep^2 + 
   (15*xi^2)/(32*ep^2) - (3*xi^2)/(16*ep)) + 
 a^3*(185/(48*ep^3) - 6365/(864*ep^2) + 13603/(2592*ep) - (71*nf)/(12*ep^3) + 
   (2471*nf)/(216*ep^2) + (49*cf*nf)/(9*ep^2) - (5045*nf)/(324*ep) + 
   (395*cf*nf)/(108*ep) + (2*cf^2*nf)/(3*ep) + (2*nf^2)/(3*ep^3) - 
   (55*nf^2)/(27*ep^2) - (8*cf*nf^2)/(9*ep^2) + (263*nf^2)/(81*ep) + 
   (44*cf*nf^2)/(27*ep) - xi/(8*ep^3) - (5*xi)/(2*ep^2) + (127*xi)/(32*ep) + 
   (23*nf*xi)/(8*ep^3) - (41*nf*xi)/(16*ep^2) - (3*cf*nf*xi)/(2*ep^2) - 
   (nf*xi)/ep - (55*xi^2)/(64*ep^3) + (257*xi^2)/(128*ep^2) - 
   (27*xi^2)/(32*ep) - (5*nf*xi^2)/(8*ep^3) + (nf*xi^2)/(4*ep^2) + 
   (35*xi^3)/(128*ep^3) - (17*xi^3)/(64*ep^2) + (7*xi^3)/(64*ep) - 
   (3*z3)/(4*ep) + (9*nf*z3)/ep - (12*cf*nf*z3)/ep + (9*xi*z3)/(16*ep) - 
   (3*xi^2*z3)/(32*ep)) + 
 a^4*(-5705/(576*ep^4) + 297647/(10368*ep^3) - 
   1119409/(31104*ep^2) + 154543/(15552*ep) - (73*d3)/(288*ep) + 
   (1595*nf)/(96*ep^4) - (42665*nf)/(864*ep^3) - (6697*cf*nf)/(432*ep^3) + 
   (863935*nf)/(10368*ep^2) + (11623*cf*nf)/(1296*ep^2) - 
   (151*cf^2*nf)/(72*ep^2) - (778673*nf)/(10368*ep) + 
   (1034111*cf*nf)/(15552*ep) - (24133*cf^2*nf)/(432*ep) + 
   (23*cf^3*nf)/(2*ep) + (128*d2*nf)/(9*ep) - (113*nf^2)/(24*ep^4) + 
   (1189*nf^2)/(72*ep^3) + (187*cf*nf^2)/(27*ep^3) - 
   (23077*nf^2)/(864*ep^2) - (1669*cf*nf^2)/(81*ep^2) - 
   (14*cf^2*nf^2)/(9*ep^2) + (8471*nf^2)/(432*ep) + 
   (14047*cf*nf^2)/(972*ep) + (338*cf^2*nf^2)/(27*ep) - 
   (176*d1*nf^2)/(9*ep) + (4*nf^3)/(9*ep^4) - (110*nf^3)/(81*ep^3) - 
   (16*cf*nf^3)/(27*ep^3) + (211*nf^3)/(243*ep^2) + (88*cf*nf^3)/(81*ep^2) + 
   (959*nf^3)/(486*ep) + (308*cf*nf^3)/(243*ep) + (1325*xi)/(768*ep^4) + 
   (4415*xi)/(2304*ep^3) - (348157*xi)/(27648*ep^2) + 
   (1539403*xi)/(82944*ep) - (27*d3*xi)/(64*ep) - (187*nf*xi)/(24*ep^4) + 
   (4247*nf*xi)/(288*ep^3) + (259*cf*nf*xi)/(48*ep^3) - 
   (2695*nf*xi)/(216*ep^2) + (373*cf*nf*xi)/(72*ep^2) + 
   (cf^2*nf*xi)/(2*ep^2) - (35345*nf*xi)/(10368*ep) - 
   (863*cf*nf*xi)/(64*ep) + (2*nf^2*xi)/(3*ep^4) - (19*nf^2*xi)/(9*ep^3) - 
   (2*cf*nf^2*xi)/(3*ep^3) + (775*nf^2*xi)/(216*ep^2) + 
   (11*cf*nf^2*xi)/(9*ep^2) - (1229*nf^2*xi)/(1296*ep) + 
   (685*xi^2)/(512*ep^4) - (1601*xi^2)/(256*ep^3) + 
   (17539*xi^2)/(2048*ep^2) - (3823*xi^2)/(1024*ep) + (9*d3*xi^2)/(128*ep) + 
   (155*nf*xi^2)/(64*ep^4) - (401*nf*xi^2)/(128*ep^3) - 
   (15*cf*nf*xi^2)/(16*ep^3) - (nf*xi^2)/(16*ep^2) + 
   (3*cf*nf*xi^2)/(8*ep^2) + (129*nf*xi^2)/(256*ep) - 
   (1295*xi^3)/(1536*ep^4) + (6845*xi^3)/(3072*ep^3) - 
   (1447*xi^3)/(768*ep^2) + (1657*xi^3)/(2048*ep) - (35*nf*xi^3)/(96*ep^4) + 
   (17*nf*xi^3)/(48*ep^3) - (7*nf*xi^3)/(48*ep^2) + (315*xi^4)/(2048*ep^4) - 
   (129*xi^4)/(512*ep^3) + (105*xi^4)/(512*ep^2) - (45*xi^4)/(512*ep) + 
   (103*z3)/(64*ep^2) - (9229*z3)/(288*ep) - (487*d3*z3)/(48*ep) - 
   (347*nf*z3)/(16*ep^2) + (59*cf*nf*z3)/(2*ep^2) + (11021*nf*z3)/(96*ep) - 
   (1705*cf*nf*z3)/(18*ep) - (823*cf^2*nf*z3)/(18*ep) - 
   (308*d2*nf*z3)/(3*ep) - (3*nf^2*z3)/ep^2 + (4*cf*nf^2*z3)/ep^2 - 
   (311*nf^2*z3)/(18*ep) + (382*cf*nf^2*z3)/(9*ep) - 
   (176*cf^2*nf^2*z3)/(9*ep) + (128*d1*nf^2*z3)/(3*ep) - (8*nf^3*z3)/(3*ep) - 
   (127*xi*z3)/(64*ep^2) + (1167*xi*z3)/(128*ep) + (417*d3*xi*z3)/(32*ep) + 
   (155*nf*xi*z3)/(16*ep^2) - (27*cf*nf*xi*z3)/(2*ep^2) - 
   (37*nf*xi*z3)/(4*ep) + (21*cf*nf*xi*z3)/(2*ep) + (nf^2*xi*z3)/ep + 
   (225*xi^2*z3)/(256*ep^2) - (1267*xi^2*z3)/(1024*ep) - 
   (189*d3*xi^2*z3)/(128*ep) + (3*nf*xi^2*z3)/(32*ep^2) + 
   (nf*xi^2*z3)/(8*ep) - (33*xi^3*z3)/(256*ep^2) + (9*xi^3*z3)/(512*ep) + 
   (27*d3*xi^3*z3)/(128*ep) + (37*xi^4*z3)/(2048*ep) - 
   (3*d3*xi^4*z3)/(64*ep) + (333*z4)/(128*ep) - (1161*nf*z4)/(32*ep) + 
   (189*cf*nf*z4)/(4*ep) + (27*nf^2*z4)/(2*ep) - (18*cf*nf^2*z4)/ep - 
   (219*xi*z4)/(128*ep) - (39*nf*xi*z4)/(32*ep) + (9*cf*nf*xi*z4)/(4*ep) + 
   (147*xi^2*z4)/(512*ep) - (3*nf*xi^2*z4)/(64*ep) - (9*xi^3*z4)/(512*ep) + 
   (5125*z5)/(128*ep) + (1005*d3*z5)/(16*ep) - (165*nf*z5)/(4*ep) - 
   (45*cf*nf*z5)/ep + (90*cf^2*nf*z5)/ep - (45*d2*nf*z5)/ep - 
   (165*xi*z5)/(32*ep) - (105*xi^2*z5)/(1024*ep) - 
   (495*d3*xi^2*z5)/(128*ep) + (325*xi^3*z5)/(2048*ep) + 
   (195*d3*xi^3*z5)/(256*ep) - (115*xi^4*z5)/(4096*ep) - 
   (15*d3*xi^4*z5)/(512*ep)) + 
 a^5*(20857/(768*ep^5) - 10866287/(103680*ep^4) + 230559007/(1244160*ep^3) - 
   200583703/(1244160*ep^2) + (1409*d3)/(576*ep^2) + 71067563/(1244160*ep) - 
   (30869*d3)/(960*ep) - (29599*nf)/(576*ep^5) + (5244511*nf)/(25920*ep^4) + 
   (102977*cf*nf)/(2160*ep^4) - (25987735*nf)/(62208*ep^3) - 
   (590309*cf*nf)/(6480*ep^3) + (2351*cf^2*nf)/(360*ep^3) + 
   (174732007*nf)/(311040*ep^2) - (10611403*cf*nf)/(77760*ep^2) + 
   (371999*cf^2*nf)/(2160*ep^2) - (391*cf^3*nf)/(10*ep^2) - 
   (2176*d2*nf)/(45*ep^2) - (1739*d3*nf)/(720*ep^2) - 
   (212421799*nf)/(311040*ep) + (5655701*cf*nf)/(4860*ep) - 
   (886037*cf^2*nf)/(648*ep) + (756*cf^3*nf)/ep - (4157*cf^4*nf)/(30*ep) + 
   (8954*d2*nf)/(45*ep) - (312*cf*d2*nf)/(5*ep) + (20513*d3*nf)/(1440*ep) + 
   (967*nf^2)/(40*ep^5) - (27299*nf^2)/(270*ep^4) - (373*cf*nf^2)/(10*ep^4) + 
   (2643073*nf^2)/(12960*ep^3) + (48089*cf*nf^2)/(360*ep^3) + 
   (175*cf^2*nf^2)/(18*ep^3) - (1796909*nf^2)/(6480*ep^2) - 
   (180025*cf*nf^2)/(1296*ep^2) - (44821*cf^2*nf^2)/(540*ep^2) + 
   (166*cf^3*nf^2)/(15*ep^2) + (2992*d1*nf^2)/(45*ep^2) + 
   (512*d2*nf^2)/(45*ep^2) + (27659441*nf^2)/(77760*ep) - 
   (55469*cf*nf^2)/(720*ep) + (1609*cf^2*nf^2)/(8*ep) - 
   (5018*cf^3*nf^2)/(45*ep) - (1180*d1*nf^2)/(3*ep) + 
   (832*cf*d1*nf^2)/(3*ep) - (736*d2*nf^2)/(9*ep) - (29*nf^3)/(6*ep^5) + 
   (3007*nf^3)/(162*ep^4) + (364*cf*nf^3)/(45*ep^4) - 
   (277849*nf^3)/(9720*ep^3) - (722*cf*nf^3)/(27*ep^3) - 
   (8*cf^2*nf^3)/(3*ep^3) + (25411*nf^3)/(972*ep^2) + 
   (3218*cf*nf^3)/(135*ep^2) + (656*cf^2*nf^3)/(45*ep^2) - 
   (704*d1*nf^3)/(45*ep^2) - (4691*nf^3)/(162*ep) - 
   (16237*cf*nf^3)/(810*ep) - (9922*cf^2*nf^3)/(405*ep) + 
   (704*d1*nf^3)/(9*ep) + (16*nf^4)/(45*ep^5) - (88*nf^4)/(81*ep^4) - 
   (64*cf*nf^4)/(135*ep^4) + (844*nf^4)/(1215*ep^3) + 
   (352*cf*nf^4)/(405*ep^3) - (74*nf^4)/(1215*ep^2) + 
   (1232*cf*nf^4)/(1215*ep^2) + (3256*nf^4)/(1215*ep) - 
   (856*cf*nf^4)/(1215*ep) - (31361*xi)/(4608*ep^5) + 
   (289643*xi)/(34560*ep^4) + (19080763*xi)/(829440*ep^3) - 
   (231251569*xi)/(2488320*ep^2) + (757*d3*xi)/(480*ep^2) + 
   (53189977*xi)/(414720*ep) - (3163*d3*xi)/(640*ep) + 
   (43219*nf*xi)/(1920*ep^5) - (374299*nf*xi)/(5760*ep^4) - 
   (49031*cf*nf*xi)/(2880*ep^4) + (2069231*nf*xi)/(23040*ep^3) - 
   (2509*cf*nf*xi)/(540*ep^3) - (947*cf^2*nf*xi)/(480*ep^3) - 
   (1851761*nf*xi)/(41472*ep^2) + (12575179*cf*nf*xi)/(103680*ep^2) - 
   (27733*cf^2*nf*xi)/(576*ep^2) + (69*cf^3*nf*xi)/(8*ep^2) + 
   (32*d2*nf*xi)/(3*ep^2) + (21*d3*nf*xi)/(80*ep^2) - 
   (1437125*nf*xi)/(20736*ep) - (175811*cf*nf*xi)/(1440*ep) + 
   (1191*cf^2*nf*xi)/(40*ep) + (2*d2*nf*xi)/(5*ep) + (13*d3*nf*xi)/(10*ep) - 
   (169*nf^2*xi)/(32*ep^5) + (3111*nf^2*xi)/(160*ep^4) + 
   (1157*cf*nf^2*xi)/(180*ep^4) - (553819*nf^2*xi)/(17280*ep^3) - 
   (11249*cf*nf^2*xi)/(540*ep^3) - (7*cf^2*nf^2*xi)/(6*ep^3) + 
   (531889*nf^2*xi)/(25920*ep^2) + (23893*cf*nf^2*xi)/(1296*ep^2) + 
   (169*cf^2*nf^2*xi)/(18*ep^2) - (44*d1*nf^2*xi)/(3*ep^2) + 
   (102691*nf^2*xi)/(25920*ep) + (11861*cf*nf^2*xi)/(720*ep) + 
   (19*nf^3*xi)/(45*ep^5) - (359*nf^3*xi)/(270*ep^4) - 
   (4*cf*nf^3*xi)/(9*ep^4) + (1211*nf^3*xi)/(1620*ep^3) + 
   (22*cf*nf^3*xi)/(27*ep^3) + (25277*nf^3*xi)/(9720*ep^2) + 
   (77*cf*nf^3*xi)/(81*ep^2) - (617*nf^3*xi)/(540*ep) - 
   (5675*xi^2)/(3072*ep^5) + (178453*xi^2)/(11520*ep^4) - 
   (20635619*xi^2)/(552960*ep^3) + (74404729*xi^2)/(1658880*ep^2) - 
   (873*d3*xi^2)/(1280*ep^2) - (725*nf*xi^2)/(96*ep^5) + 
   (193181*nf*xi^2)/(11520*ep^4) + (805*cf*nf*xi^2)/(192*ep^4) - 
   (932117*nf*xi^2)/(69120*ep^3) + (18089*cf*nf*xi^2)/(5760*ep^3) + 
   (5*cf^2*nf*xi^2)/(16*ep^3) - (64613*nf*xi^2)/(51840*ep^2) - 
   (206827*cf*nf*xi^2)/(11520*ep^2) - (cf^2*nf*xi^2)/(8*ep^2) - 
   (9*d3*nf*xi^2)/(160*ep^2) + (25*nf^2*xi^2)/(48*ep^5) - 
   (2677*nf^2*xi^2)/(1440*ep^4) - (5*cf*nf^2*xi^2)/(12*ep^4) + 
   (487*nf^2*xi^2)/(135*ep^3) + (67*cf*nf^2*xi^2)/(72*ep^3) - 
   (30997*nf^2*xi^2)/(12960*ep^2) - (11*cf*nf^2*xi^2)/(36*ep^2) + 
   (4165*xi^3)/(2048*ep^5) - (270097*xi^3)/(30720*ep^4) + 
   (1728083*xi^3)/(122880*ep^3) - (336263*xi^3)/(30720*ep^2) + 
   (243*d3*xi^3)/(2560*ep^2) + (455*nf*xi^3)/(256*ep^5) - 
   (25387*nf*xi^3)/(7680*ep^4) - (35*cf*nf*xi^3)/(64*ep^4) + 
   (2933*nf*xi^3)/(1920*ep^3) + (17*cf*nf*xi^3)/(32*ep^3) - 
   (23*nf*xi^3)/(3072*ep^2) - (7*cf*nf*xi^3)/(32*ep^2) - 
   (1365*xi^4)/(2048*ep^5) + (43537*xi^4)/(20480*ep^4) - 
   (13889*xi^4)/(5120*ep^3) + (84617*xi^4)/(40960*ep^2) - 
   (105*nf*xi^4)/(512*ep^5) + (43*nf*xi^4)/(128*ep^4) - 
   (35*nf*xi^4)/(128*ep^3) + (15*nf*xi^4)/(128*ep^2) + 
   (693*xi^5)/(8192*ep^5) - (2049*xi^5)/(10240*ep^4) + 
   (1251*xi^5)/(5120*ep^3) - (1941*xi^5)/(10240*ep^2) + 
   (xi^2*XXXgamma1gggl5xi2)/(5*ep) - (623*z3)/(192*ep^3) + 
   (55729*z3)/(640*ep^2) - (9749*d3*z3)/(480*ep^2) - 
   (29007709*z3)/(103680*ep) + (4481*d3*z3)/(20*ep) + 
   (11911*nf*z3)/(240*ep^3) - (137*cf*nf*z3)/(2*ep^3) - 
   (56883*nf*z3)/(160*ep^2) + (59977*cf*nf*z3)/(180*ep^2) + 
   (5164*cf^2*nf*z3)/(45*ep^2) + (5632*d2*nf*z3)/(15*ep^2) + 
   (8251*d3*nf*z3)/(120*ep^2) + (8683817*nf*z3)/(10368*ep) - 
   (6151*cf*nf*z3)/(16*ep) - (197377*cf^2*nf*z3)/(216*ep) + 
   (6398*cf^3*nf*z3)/(15*ep) - (128*cf^4*nf*z3)/(5*ep) - 
   (74123*d2*nf*z3)/(45*ep) + (1676*cf*d2*nf*z3)/(15*ep) - 
   (182737*d3*nf*z3)/(720*ep) + (161*nf^2*z3)/(15*ep^3) - 
   (14*cf*nf^2*z3)/ep^3 + (13477*nf^2*z3)/(360*ep^2) - 
   (5989*cf*nf^2*z3)/(45*ep^2) + (3794*cf^2*nf^2*z3)/(45*ep^2) - 
   (2176*d1*nf^2*z3)/(15*ep^2) - (1808*d2*nf^2*z3)/(15*ep^2) - 
   (175577*nf^2*z3)/(1080*ep) + (42653*cf*nf^2*z3)/(270*ep) + 
   (39664*cf^2*nf^2*z3)/(135*ep) - (2144*cf^3*nf^2*z3)/(15*ep) + 
   (36412*d1*nf^2*z3)/(45*ep) + (1024*cf*d1*nf^2*z3)/(3*ep) + 
   (36416*d2*nf^2*z3)/(45*ep) - (12*nf^3*z3)/(5*ep^3) + 
   (16*cf*nf^3*z3)/(5*ep^3) + (838*nf^3*z3)/(45*ep^2) + 
   (88*cf*nf^3*z3)/(45*ep^2) - (704*cf^2*nf^3*z3)/(45*ep^2) + 
   (512*d1*nf^3*z3)/(15*ep^2) - (21124*nf^3*z3)/(405*ep) - 
   (7768*cf*nf^3*z3)/(135*ep) + (7616*cf^2*nf^3*z3)/(135*ep) - 
   (2624*d1*nf^3*z3)/(15*ep) + (32*nf^4*z3)/(45*ep^2) + 
   (64*nf^4*z3)/(81*ep) - (128*cf*nf^4*z3)/(135*ep) + 
   (18847*xi*z3)/(3840*ep^3) - (475931*xi*z3)/(7680*ep^2) - 
   (4215*d3*xi*z3)/(64*ep^2) + (1344647*xi*z3)/(15360*ep) + 
   (165019*d3*xi*z3)/(640*ep) - (32893*nf*xi*z3)/(960*ep^3) + 
   (1953*cf*nf*xi*z3)/(40*ep^3) + (157237*nf*xi*z3)/(960*ep^2) - 
   (18359*cf*nf*xi*z3)/(120*ep^2) - (6779*cf^2*nf*xi*z3)/(120*ep^2) - 
   (313*d2*nf*xi*z3)/(5*ep^2) - (619*d3*nf*xi*z3)/(80*ep^2) - 
   (324127*nf*xi*z3)/(2304*ep) + (5053*cf*nf*xi*z3)/(80*ep) + 
   (657*cf^2*nf*xi*z3)/(8*ep) - (519*d2*nf*xi*z3)/(10*ep) - 
   (1457*d3*nf*xi*z3)/(32*ep) - (127*nf^2*xi*z3)/(30*ep^3) + 
   (27*cf*nf^2*xi*z3)/(5*ep^3) - (475*nf^2*xi*z3)/(24*ep^2) + 
   (1147*cf*nf^2*xi*z3)/(30*ep^2) - (44*cf^2*nf^2*xi*z3)/(3*ep^2) + 
   (32*d1*nf^2*xi*z3)/ep^2 + (5809*nf^2*xi*z3)/(144*ep) - 
   (271*cf*nf^2*xi*z3)/(10*ep) - (18*nf^3*xi*z3)/(5*ep^2) - 
   (8*nf^3*xi*z3)/(45*ep) - (2107*xi^2*z3)/(640*ep^3) + 
   (82899*xi^2*z3)/(5120*ep^2) + (12369*d3*xi^2*z3)/(640*ep^2) + 
   (15*nf*xi^2*z3)/(2*ep^3) - (45*cf*nf*xi^2*z3)/(4*ep^3) - 
   (3549*nf*xi^2*z3)/(256*ep^2) + (1383*cf*nf*xi^2*z3)/(80*ep^2) + 
   (27*d3*nf*xi^2*z3)/(20*ep^2) + (nf^2*xi^2*z3)/(40*ep^3) + 
   (23*nf^2*xi^2*z3)/(20*ep^2) + (5241*xi^3*z3)/(5120*ep^3) - 
   (136723*xi^3*z3)/(61440*ep^2) - (1201*d3*xi^3*z3)/(512*ep^2) + 
   (81*nf*xi^3*z3)/(640*ep^3) + (65*nf*xi^3*z3)/(384*ep^2) - 
   (11*d3*nf*xi^3*z3)/(40*ep^2) - (153*xi^4*z3)/(1280*ep^3) + 
   (1081*xi^4*z3)/(30720*ep^2) + (991*d3*xi^4*z3)/(2560*ep^2) - 
   (37*nf*xi^4*z3)/(1536*ep^2) + (d3*nf*xi^4*z3)/(16*ep^2) + 
   (1147*xi^5*z3)/(40960*ep^2) - (93*d3*xi^5*z3)/(1280*ep^2) - 
   (200287*z3^2)/(3840*ep) - (2549*d3*z3^2)/(160*ep) + 
   (2633*nf*z3^2)/(240*ep) + (2343*cf*nf*z3^2)/(10*ep) - 
   (255*cf^2*nf*z3^2)/ep - (2553*d2*nf*z3^2)/(10*ep) + 
   (432*cf*d2*nf*z3^2)/(5*ep) + (37*d3*nf*z3^2)/ep - (664*nf^2*z3^2)/(5*ep) + 
   (1392*cf*nf^2*z3^2)/(5*ep) - (672*cf^2*nf^2*z3^2)/(5*ep) - 
   (384*d1*nf^2*z3^2)/(5*ep) - (144*d2*nf^2*z3^2)/(5*ep) + 
   (28609*xi*z3^2)/(2560*ep) + (1551*d3*xi*z3^2)/(64*ep) - 
   (1397*nf*xi*z3^2)/(128*ep) + (153*cf*nf*xi*z3^2)/(10*ep) - 
   (9*cf^2*nf*xi*z3^2)/ep - (63*d2*nf*xi*z3^2)/(5*ep) - 
   (141*d3*nf*xi*z3^2)/(80*ep) - (815*z4)/(128*ep^2) + 
   (528211*z4)/(3840*ep) + (4219*d3*z4)/(80*ep) + (15361*nf*z4)/(160*ep^2) - 
   (507*cf*nf*z4)/(4*ep^2) - (1185979*nf*z4)/(1920*ep) + 
   (7589*cf*nf*z4)/(15*ep) + (23641*cf^2*nf*z4)/(120*ep) + 
   (1991*d2*nf*z4)/(5*ep) - (2759*d3*nf*z4)/(80*ep) - 
   (533*nf^2*z4)/(20*ep^2) + (36*cf*nf^2*z4)/ep^2 + 
   (36491*nf^2*z4)/(120*ep) - (10699*cf*nf^2*z4)/(30*ep) - 
   (638*cf^2*nf^2*z4)/(15*ep) - (848*d1*nf^2*z4)/(5*ep) - 
   (544*d2*nf^2*z4)/(5*ep) - (18*nf^3*z4)/(5*ep^2) + 
   (24*cf*nf^3*z4)/(5*ep^2) - (92*nf^3*z4)/(5*ep) + 
   (944*cf*nf^3*z4)/(15*ep) - (352*cf^2*nf^3*z4)/(15*ep) + 
   (256*d1*nf^3*z4)/(5*ep) - (64*nf^4*z4)/(15*ep) + 
   (17827*xi*z4)/(2560*ep^2) - (172061*xi*z4)/(5120*ep) - 
   (4995*d3*xi*z4)/(128*ep) - (24103*nf*xi*z4)/(640*ep^2) + 
   (3909*cf*nf*xi*z4)/(80*ep^2) + (33559*nf*xi*z4)/(1280*ep) - 
   (99*cf*nf*xi*z4)/(5*ep) + (333*cf^2*nf*xi*z4)/(40*ep) - 
   (27*d2*nf*xi*z4)/(5*ep) + (2313*d3*nf*xi*z4)/(160*ep) + 
   (323*nf^2*xi*z4)/(20*ep^2) - (219*cf*nf^2*xi*z4)/(10*ep^2) - 
   (91*nf^2*xi*z4)/(8*ep) + (81*cf*nf^2*xi*z4)/(10*ep) + 
   (8*nf^3*xi*z4)/(5*ep) - (7047*xi^2*z4)/(2560*ep^2) - 
   (213*nf*xi^2*z4)/(128*ep^2) + (45*cf*nf*xi^2*z4)/(16*ep^2) + 
   (3*nf^2*xi^2*z4)/(80*ep^2) + (4323*xi^3*z4)/(10240*ep^2) - 
   (57*nf*xi^3*z4)/(1280*ep^2) - (261*xi^4*z4)/(10240*ep^2) - 
   (10085*z5)/(96*ep^2) - (335*d3*z5)/(2*ep^2) + (1359763*z5)/(1152*ep) + 
   (43141*d3*z5)/(96*ep) + (9403*nf*z5)/(96*ep^2) + (120*cf*nf*z5)/ep^2 - 
   (240*cf^2*nf*z5)/ep^2 + (120*d2*nf*z5)/ep^2 - (67*d3*nf*z5)/(4*ep^2) - 
   (1386293*nf*z5)/(1440*ep) - (7583*cf*nf*z5)/(6*ep) + 
   (8227*cf^2*nf*z5)/(6*ep) + (1150*cf^3*nf*z5)/(3*ep) + 
   (10429*d2*nf*z5)/(36*ep) + (434*cf*d2*nf*z5)/(3*ep) + 
   (7397*d3*nf*z5)/(36*ep) + (11*nf^2*z5)/ep^2 + (12*cf*nf^2*z5)/ep^2 - 
   (24*cf^2*nf^2*z5)/ep^2 + (12*d2*nf^2*z5)/ep^2 - (3931*nf^2*z5)/(30*ep) + 
   (1328*cf*nf^2*z5)/(3*ep) - (2080*cf^2*nf^2*z5)/(3*ep) + 
   (928*cf^3*nf^2*z5)/(3*ep) + (1744*d1*nf^2*z5)/(9*ep) - 
   (2560*cf*d1*nf^2*z5)/(3*ep) + (1544*d2*nf^2*z5)/(9*ep) + 
   (3104*nf^3*z5)/(45*ep) - (128*cf*nf^3*z5)/(5*ep) + 
   (256*d1*nf^3*z5)/(3*ep) + (15017*xi*z5)/(256*ep^2) + 
   (1197*d3*xi*z5)/(16*ep^2) - (313423*xi*z5)/(1920*ep) - 
   (7699*d3*xi*z5)/(128*ep) - (5727*nf*xi*z5)/(128*ep^2) - 
   (207*cf*nf*xi*z5)/(4*ep^2) + (207*cf^2*nf*xi*z5)/(2*ep^2) - 
   (207*d2*nf*xi*z5)/(4*ep^2) - (33*d3*nf*xi*z5)/(16*ep^2) + 
   (25163*nf*xi*z5)/(320*ep) + (489*cf*nf*xi*z5)/(10*ep) - 
   (207*cf^2*nf*xi*z5)/(2*ep) + (225*d2*nf*xi*z5)/(4*ep) - 
   (451*d3*nf*xi*z5)/(32*ep) - (1391*nf^2*xi*z5)/(120*ep) + 
   (24*cf*nf^2*xi*z5)/(5*ep) - (13063*xi^2*z5)/(2048*ep^2) + 
   (1983*d3*xi^2*z5)/(256*ep^2) + (107*nf*xi^2*z5)/(512*ep^2) + 
   (237*d3*nf*xi^2*z5)/(64*ep^2) - (423*xi^3*z5)/(1024*ep^2) - 
   (855*d3*xi^3*z5)/(128*ep^2) - (51*nf*xi^3*z5)/(256*ep^2) - 
   (27*d3*nf*xi^3*z5)/(32*ep^2) + (6851*xi^4*z5)/(24576*ep^2) + 
   (1183*d3*xi^4*z5)/(1024*ep^2) + (115*nf*xi^4*z5)/(3072*ep^2) + 
   (5*d3*nf*xi^4*z5)/(128*ep^2) - (713*xi^5*z5)/(16384*ep^2) - 
   (93*d3*xi^5*z5)/(2048*ep^2) - (429025*z6)/(1536*ep) - 
   (28475*d3*z6)/(64*ep) + (18985*nf*z6)/(48*ep) + (1275*cf*nf*z6)/(4*ep) - 
   (1275*cf^2*nf*z6)/(2*ep) + (1275*d2*nf*z6)/(4*ep) + 
   (335*d3*nf*z6)/(2*ep) - (110*nf^2*z6)/ep - (120*cf*nf^2*z6)/ep + 
   (240*cf^2*nf^2*z6)/ep - (120*d2*nf^2*z6)/ep + (24245*xi*z6)/(1024*ep) - 
   (1185*d3*xi*z6)/(128*ep) - (35*nf*xi*z6)/(256*ep) + 
   (45*cf*nf*xi*z6)/(4*ep) - (45*cf^2*nf*xi*z6)/(2*ep) + 
   (45*d2*nf*xi*z6)/(4*ep) - (165*d3*nf*xi*z6)/(32*ep) - 
   (672595*z7)/(1024*ep) - (1869*d3*z7)/(5*ep) + (56917*nf*z7)/(80*ep) - 
   (16681*cf*nf*z7)/(40*ep) + (1008*cf^2*nf*z7)/ep - (1008*cf^3*nf*z7)/ep + 
   (17493*d2*nf*z7)/(80*ep) + (714*cf*d2*nf*z7)/(5*ep) - 
   (33033*d3*nf*z7)/(80*ep) + (644147*xi*z7)/(10240*ep) - 
   (104433*d3*xi*z7)/(1280*ep) - (3087*nf*xi*z7)/(320*ep) + 
   (1323*d2*nf*xi*z7)/(80*ep) + (1323*d3*nf*xi*z7)/(80*ep)) + 
 a^6*XXXZ1gggl6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

Z1gggg = 1 + a*(-1/(3*ep) - (4*nf)/(3*ep) + xi/ep) + 
 a^2*(-1/(6*ep^2) + 1/(12*ep) + (10*nf)/(3*ep^2) - (5*nf)/(3*ep) - 
   (2*cf*nf)/ep - (19*xi)/(12*ep^2) + (15*xi)/(8*ep) - (4*nf*xi)/(3*ep^2) + 
   (3*xi^2)/(4*ep^2) - xi^2/(4*ep)) + 
 a^3*(47/(36*ep^3) - 139/(72*ep^2) + 725/(648*ep) - (77*nf)/(9*ep^3) + 
   (205*nf)/(18*ep^2) + (58*cf*nf)/(9*ep^2) - (1210*nf)/(81*ep) + 
   (200*cf*nf)/(27*ep) + (2*cf^2*nf)/(3*ep) + (8*nf^2)/(9*ep^3) - 
   (20*nf^2)/(9*ep^2) - (8*cf*nf^2)/(9*ep^2) + (298*nf^2)/(81*ep) + 
   (44*cf*nf^2)/(27*ep) + (61*xi)/(24*ep^3) - (317*xi)/(48*ep^2) + 
   (127*xi)/(24*ep) + (14*nf*xi)/(3*ep^3) - (3*nf*xi)/ep^2 - 
   (2*cf*nf*xi)/ep^2 - (4*nf*xi)/(3*ep) - (17*xi^2)/(8*ep^3) + 
   (163*xi^2)/(48*ep^2) - (9*xi^2)/(8*ep) - (nf*xi^2)/ep^3 + 
   (nf*xi^2)/(3*ep^2) + xi^3/(2*ep^3) - (5*xi^3)/(12*ep^2) + 
   (7*xi^3)/(48*ep) - z3/ep + (12*nf*z3)/ep - (16*cf*nf*z3)/ep + 
   (3*xi*z3)/(4*ep) - (xi^2*z3)/(8*ep)) + 
 a^4*(-4111/(864*ep^4) + 1235/(108*ep^3) - 355913/(31104*ep^2) - 
   16307/(1296*ep) + (29*d3)/(72*ep) + (1729*nf)/(72*ep^4) - 
   (3869*nf)/(72*ep^3) - (2071*cf*nf)/(108*ep^3) + (221239*nf)/(2592*ep^2) - 
   (3713*cf*nf)/(324*ep^2) - (43*cf^2*nf)/(18*ep^2) - (465529*nf)/(7776*ep) + 
   (335273*cf*nf)/(3888*ep) - (6643*cf^2*nf)/(108*ep) + (23*cf^3*nf)/(2*ep) + 
   (128*d2*nf)/(9*ep) - (20*nf^2)/(3*ep^4) + (176*nf^2)/(9*ep^3) + 
   (220*cf*nf^2)/(27*ep^3) - (4871*nf^2)/(162*ep^2) - 
   (1828*cf*nf^2)/(81*ep^2) - (14*cf^2*nf^2)/(9*ep^2) + 
   (17483*nf^2)/(972*ep) + (3253*cf*nf^2)/(243*ep) + 
   (338*cf^2*nf^2)/(27*ep) - (176*d1*nf^2)/(9*ep) + (16*nf^3)/(27*ep^4) - 
   (40*nf^3)/(27*ep^3) - (16*cf*nf^3)/(27*ep^3) + (176*nf^3)/(243*ep^2) + 
   (88*cf*nf^3)/(81*ep^2) + (604*nf^3)/(243*ep) + (308*cf*nf^3)/(243*ep) - 
   (2513*xi)/(576*ep^4) + (10675*xi)/(576*ep^3) - (597779*xi)/(20736*ep^2) + 
   (1539403*xi)/(62208*ep) - (9*d3*xi)/(16*ep) - (989*nf*xi)/(72*ep^4) + 
   (1403*nf*xi)/(72*ep^3) + (295*cf*nf*xi)/(36*ep^3) - 
   (35999*nf*xi)/(2592*ep^2) + (1151*cf*nf*xi)/(108*ep^2) + 
   (2*cf^2*nf*xi)/(3*ep^2) - (35345*nf*xi)/(7776*ep) - 
   (863*cf*nf*xi)/(48*ep) + (10*nf^2*xi)/(9*ep^4) - (3*nf^2*xi)/ep^3 - 
   (8*cf*nf^2*xi)/(9*ep^3) + (845*nf^2*xi)/(162*ep^2) + 
   (44*cf*nf^2*xi)/(27*ep^2) - (1229*nf^2*xi)/(972*ep) + 
   (327*xi^2)/(64*ep^4) - (44*xi^2)/(3*ep^3) + (11255*xi^2)/(768*ep^2) - 
   (3823*xi^2)/(768*ep) + (3*d3*xi^2)/(32*ep) + (9*nf*xi^2)/(2*ep^4) - 
   (14*nf*xi^2)/(3*ep^3) - (3*cf*nf*xi^2)/(2*ep^3) - (25*nf*xi^2)/(48*ep^2) + 
   (cf*nf*xi^2)/(2*ep^2) + (43*nf*xi^2)/(64*ep) - (49*xi^3)/(24*ep^4) + 
   (2483*xi^3)/(576*ep^3) - (3521*xi^3)/(1152*ep^2) + (1657*xi^3)/(1536*ep) - 
   (2*nf*xi^3)/(3*ep^4) + (5*nf*xi^3)/(9*ep^3) - (7*nf*xi^3)/(36*ep^2) + 
   (5*xi^4)/(16*ep^4) - (43*xi^4)/(96*ep^3) + (61*xi^4)/(192*ep^2) - 
   (15*xi^4)/(128*ep) + (151*z3)/(48*ep^2) - (3047*z3)/(72*ep) - 
   (397*d3*z3)/(12*ep) - (491*nf*z3)/(12*ep^2) + (166*cf*nf*z3)/(3*ep^2) + 
   (3583*nf*z3)/(24*ep) - (1082*cf*nf*z3)/(9*ep) - (578*cf^2*nf*z3)/(9*ep) - 
   (272*d2*nf*z3)/(3*ep) - (4*nf^2*z3)/ep^2 + (16*cf*nf^2*z3)/(3*ep^2) - 
   (226*nf^2*z3)/(9*ep) + (472*cf*nf^2*z3)/(9*ep) - 
   (176*cf^2*nf^2*z3)/(9*ep) + (128*d1*nf^2*z3)/(3*ep) - 
   (32*nf^3*z3)/(9*ep) - (175*xi*z3)/(48*ep^2) + (389*xi*z3)/(32*ep) + 
   (139*d3*xi*z3)/(8*ep) + (191*nf*xi*z3)/(12*ep^2) - (22*cf*nf*xi*z3)/ep^2 - 
   (37*nf*xi*z3)/(3*ep) + (14*cf*nf*xi*z3)/ep + (4*nf^2*xi*z3)/(3*ep) + 
   (95*xi^2*z3)/(64*ep^2) - (1267*xi^2*z3)/(768*ep) - 
   (63*d3*xi^2*z3)/(32*ep) + (nf*xi^2*z3)/(8*ep^2) + (nf*xi^2*z3)/(6*ep) - 
   (13*xi^3*z3)/(64*ep^2) + (3*xi^3*z3)/(128*ep) + (9*d3*xi^3*z3)/(32*ep) + 
   (37*xi^4*z3)/(1536*ep) - (d3*xi^4*z3)/(16*ep) + (111*z4)/(32*ep) - 
   (387*nf*z4)/(8*ep) + (63*cf*nf*z4)/ep + (18*nf^2*z4)/ep - 
   (24*cf*nf^2*z4)/ep - (73*xi*z4)/(32*ep) - (13*nf*xi*z4)/(8*ep) + 
   (3*cf*nf*xi*z4)/ep + (49*xi^2*z4)/(128*ep) - (nf*xi^2*z4)/(16*ep) - 
   (3*xi^3*z4)/(128*ep) + (5125*z5)/(96*ep) + (335*d3*z5)/(4*ep) - 
   (55*nf*z5)/ep - (60*cf*nf*z5)/ep + (120*cf^2*nf*z5)/ep - 
   (60*d2*nf*z5)/ep - (55*xi*z5)/(8*ep) - (35*xi^2*z5)/(256*ep) - 
   (165*d3*xi^2*z5)/(32*ep) + (325*xi^3*z5)/(1536*ep) + 
   (65*d3*xi^3*z5)/(64*ep) - (115*xi^4*z5)/(3072*ep) - 
   (5*d3*xi^4*z5)/(128*ep)) + 
 a^5*(27179/(1728*ep^5) - 451357/(8640*ep^4) + 
   23924989/(311040*ep^3) + 1531487/(933120*ep^2) - (143*d3)/(144*ep^2) - 
   20557399/(311040*ep) - (4529*d3)/(144*ep) - (31291*nf)/(432*ep^5) + 
   (492961*nf)/(2160*ep^4) + (7954*cf*nf)/(135*ep^4) - 
   (33679969*nf)/(77760*ep^3) - (68687*cf*nf)/(3240*ep^3) + 
   (344*cf^2*nf)/(45*ep^3) + (38473549*nf)/(77760*ep^2) - 
   (6085631*cf*nf)/(19440*ep^2) + (30433*cf^2*nf)/(135*ep^2) - 
   (437*cf^3*nf)/(10*ep^2) - (2432*d2*nf)/(45*ep^2) - 
   (473*d3*nf)/(180*ep^2) - (2925299*nf)/(5184*ep) + 
   (12367871*cf*nf)/(9720*ep) - (1110907*cf^2*nf)/(810*ep) + 
   (3801*cf^3*nf)/(5*ep) - (4157*cf^4*nf)/(30*ep) + (8168*d2*nf)/(45*ep) - 
   (928*cf*d2*nf)/(15*ep) + (4427*d3*nf)/(360*ep) + (1583*nf^2)/(45*ep^5) - 
   (16919*nf^2)/(135*ep^4) - (1276*cf*nf^2)/(27*ep^4) + 
   (377101*nf^2)/(1620*ep^3) + (12067*cf*nf^2)/(81*ep^3) + 
   (488*cf^2*nf^2)/(45*ep^3) - (114253*nf^2)/(405*ep^2) - 
   (319003*cf*nf^2)/(2430*ep^2) - (11483*cf^2*nf^2)/(135*ep^2) + 
   (166*cf^3*nf^2)/(15*ep^2) + (3344*d1*nf^2)/(45*ep^2) + 
   (512*d2*nf^2)/(45*ep^2) + (1394327*nf^2)/(3888*ep) - 
   (510623*cf*nf^2)/(4860*ep) + (20411*cf^2*nf^2)/(135*ep) - 
   (5018*cf^3*nf^2)/(45*ep) - (1824*d1*nf^2)/(5*ep) + 
   (832*cf*d1*nf^2)/(3*ep) - (736*d2*nf^2)/(9*ep) - (184*nf^3)/(27*ep^5) + 
   (3004*nf^3)/(135*ep^4) + (256*cf*nf^3)/(27*ep^4) - 
   (7396*nf^3)/(243*ep^3) - (11888*cf*nf^3)/(405*ep^3) - 
   (8*cf^2*nf^3)/(3*ep^3) + (88526*nf^3)/(3645*ep^2) + 
   (28736*cf*nf^3)/(1215*ep^2) + (656*cf^2*nf^3)/(45*ep^2) - 
   (704*d1*nf^3)/(45*ep^2) - (40679*nf^3)/(1215*ep) - 
   (31738*cf*nf^3)/(1215*ep) - (9922*cf^2*nf^3)/(405*ep) + 
   (704*d1*nf^3)/(9*ep) + (64*nf^4)/(135*ep^5) - (32*nf^4)/(27*ep^4) - 
   (64*cf*nf^4)/(135*ep^4) + (704*nf^4)/(1215*ep^3) + 
   (352*cf*nf^4)/(405*ep^3) - (16*nf^4)/(81*ep^2) + 
   (1232*cf*nf^4)/(1215*ep^2) + (4036*nf^4)/(1215*ep) - 
   (856*cf*nf^4)/(1215*ep) + (8885*xi)/(1152*ep^5) - 
   (839323*xi)/(17280*ep^4) + (71596613*xi)/(622080*ep^3) - 
   (347694529*xi)/(1866240*ep^2) + (4783*d3*xi)/(1440*ep^2) + 
   (53189977*xi)/(311040*ep) - (3163*d3*xi)/(480*ep) + 
   (9649*nf*xi)/(240*ep^5) - (194147*nf*xi)/(2160*ep^4) - 
   (29023*cf*nf*xi)/(1080*ep^4) + (2810069*nf*xi)/(25920*ep^3) - 
   (29513*cf*nf*xi)/(810*ep^3) - (263*cf^2*nf*xi)/(90*ep^3) - 
   (536555*nf*xi)/(15552*ep^2) + (8027447*cf*nf*xi)/(38880*ep^2) - 
   (7543*cf^2*nf*xi)/(108*ep^2) + (23*cf^3*nf*xi)/(2*ep^2) + 
   (128*d2*nf*xi)/(9*ep^2) + (7*d3*nf*xi)/(20*ep^2) - 
   (1437125*nf*xi)/(15552*ep) - (175811*cf*nf*xi)/(1080*ep) + 
   (397*cf^2*nf*xi)/(10*ep) + (8*d2*nf*xi)/(15*ep) + (26*d3*nf*xi)/(15*ep) - 
   (28*nf^2*xi)/(3*ep^5) + (8011*nf^2*xi)/(270*ep^4) + 
   (1322*cf*nf^2*xi)/(135*ep^4) - (6394*nf^2*xi)/(135*ep^3) - 
   (12044*cf*nf^2*xi)/(405*ep^3) - (14*cf^2*nf^2*xi)/(9*ep^3) + 
   (14719*nf^2*xi)/(540*ep^2) + (11429*cf*nf^2*xi)/(486*ep^2) + 
   (338*cf^2*nf^2*xi)/(27*ep^2) - (176*d1*nf^2*xi)/(9*ep^2) + 
   (102691*nf^2*xi)/(19440*ep) + (11861*cf*nf^2*xi)/(540*ep) + 
   (32*nf^3*xi)/(45*ep^5) - (256*nf^3*xi)/(135*ep^4) - 
   (16*cf*nf^3*xi)/(27*ep^4) + (1036*nf^3*xi)/(1215*ep^3) + 
   (88*cf*nf^3*xi)/(81*ep^3) + (14506*nf^3*xi)/(3645*ep^2) + 
   (308*cf*nf^3*xi)/(243*ep^2) - (617*nf^3*xi)/(405*ep) - 
   (1563*xi^2)/(128*ep^5) + (291577*xi^2)/(5760*ep^4) - 
   (5794679*xi^2)/(69120*ep^3) + (1971233*xi^2)/(25920*ep^2) - 
   (183*d3*xi^2)/(160*ep^2) - (121*nf*xi^2)/(8*ep^5) + 
   (4837*nf*xi^2)/(180*ep^4) + (179*cf*nf*xi^2)/(24*ep^4) - 
   (4441*nf*xi^2)/(270*ep^3) + (2887*cf*nf*xi^2)/(360*ep^3) + 
   (cf^2*nf*xi^2)/(2*ep^3) - (244789*nf*xi^2)/(51840*ep^2) - 
   (126881*cf*nf*xi^2)/(4320*ep^2) - (cf^2*nf*xi^2)/(6*ep^2) - 
   (3*d3*nf*xi^2)/(40*ep^2) + (nf^2*xi^2)/ep^5 - (281*nf^2*xi^2)/(90*ep^4) - 
   (2*cf*nf^2*xi^2)/(3*ep^4) + (806*nf^2*xi^2)/(135*ep^3) + 
   (13*cf*nf^2*xi^2)/(9*ep^3) - (23413*nf^2*xi^2)/(6480*ep^2) - 
   (11*cf*nf^2*xi^2)/(27*ep^2) + (607*xi^3)/(96*ep^5) - 
   (122033*xi^3)/(5760*ep^4) + (318751*xi^3)/(11520*ep^3) - 
   (276167*xi^3)/(15360*ep^2) + (3*d3*xi^3)/(20*ep^2) + 
   (11*nf*xi^3)/(3*ep^5) - (259*nf*xi^3)/(45*ep^4) - (cf*nf*xi^3)/ep^4 + 
   (173*nf*xi^3)/(90*ep^3) + (5*cf*nf*xi^3)/(6*ep^3) + 
   (29*nf*xi^3)/(96*ep^2) - (7*cf*nf*xi^3)/(24*ep^2) - (5*xi^4)/(3*ep^5) + 
   (26027*xi^4)/(5760*ep^4) - (57527*xi^4)/(11520*ep^3) + 
   (50381*xi^4)/(15360*ep^2) - (5*nf*xi^4)/(12*ep^5) + 
   (43*nf*xi^4)/(72*ep^4) - (61*nf*xi^4)/(144*ep^3) + (5*nf*xi^4)/(32*ep^2) + 
   (3*xi^5)/(16*ep^5) - (63*xi^5)/(160*ep^4) + (409*xi^5)/(960*ep^3) - 
   (559*xi^5)/(1920*ep^2) + (xi^2*XXXgamma1ggggl5xi2)/(5*ep) - 
   (619*z3)/(72*ep^3) + (681259*z3)/(4320*ep^2) + (12923*d3*z3)/(120*ep^2) - 
   (9634463*z3)/(25920*ep) - (5273*d3*z3)/(45*ep) + (5449*nf*z3)/(45*ep^3) - 
   (494*cf*nf*z3)/(3*ep^3) - (335077*nf*z3)/(540*ep^2) + 
   (24986*cf*nf*z3)/(45*ep^2) + (10538*cf^2*nf*z3)/(45*ep^2) + 
   (5264*d2*nf*z3)/(15*ep^2) + (2281*d3*nf*z3)/(30*ep^2) + 
   (2872195*nf*z3)/(2592*ep) - (31339*cf*nf*z3)/(60*ep) - 
   (295241*cf^2*nf*z3)/(270*ep) + (6632*cf^3*nf*z3)/(15*ep) - 
   (128*cf^4*nf*z3)/(5*ep) - (56252*d2*nf*z3)/(45*ep) + 
   (1808*cf*d2*nf*z3)/(15*ep) - (11081*d3*nf*z3)/(60*ep) + 
   (554*nf^2*z3)/(45*ep^3) - (16*cf*nf^2*z3)/ep^3 + 
   (7901*nf^2*z3)/(90*ep^2) - (3152*cf*nf^2*z3)/(15*ep^2) + 
   (1432*cf^2*nf^2*z3)/(15*ep^2) - (2432*d1*nf^2*z3)/(15*ep^2) - 
   (1856*d2*nf^2*z3)/(15*ep^2) - (70823*nf^2*z3)/(270*ep) + 
   (19618*cf*nf^2*z3)/(135*ep) + (62428*cf^2*nf^2*z3)/(135*ep) - 
   (2144*cf^3*nf^2*z3)/(15*ep) + (35104*d1*nf^2*z3)/(45*ep) + 
   (1024*cf*d1*nf^2*z3)/(3*ep) + (35168*d2*nf^2*z3)/(45*ep) - 
   (16*nf^3*z3)/(5*ep^3) + (64*cf*nf^3*z3)/(15*ep^3) + 
   (3608*nf^3*z3)/(135*ep^2) - (32*cf*nf^3*z3)/(45*ep^2) - 
   (704*cf^2*nf^3*z3)/(45*ep^2) + (512*d1*nf^3*z3)/(15*ep^2) - 
   (4984*nf^3*z3)/(81*ep) - (8464*cf*nf^3*z3)/(135*ep) + 
   (7616*cf^2*nf^3*z3)/(135*ep) - (2624*d1*nf^3*z3)/(15*ep) + 
   (128*nf^4*z3)/(135*ep^2) + (128*nf^4*z3)/(81*ep) - 
   (128*cf*nf^4*z3)/(135*ep) + (17111*xi*z3)/(1440*ep^3) - 
   (613861*xi*z3)/(5760*ep^2) - (1025*d3*xi*z3)/(8*ep^2) + 
   (1344647*xi*z3)/(11520*ep) + (165019*d3*xi*z3)/(480*ep) - 
   (3283*nf*xi*z3)/(45*ep^3) + (1529*cf*nf*xi*z3)/(15*ep^3) + 
   (390449*nf*xi*z3)/(1440*ep^2) - (22589*cf*nf*xi*z3)/(90*ep^2) - 
   (4222*cf^2*nf*xi*z3)/(45*ep^2) - (1072*d2*nf*xi*z3)/(15*ep^2) - 
   (619*d3*nf*xi*z3)/(60*ep^2) - (324127*nf*xi*z3)/(1728*ep) + 
   (5053*cf*nf*xi*z3)/(60*ep) + (219*cf^2*nf*xi*z3)/(2*ep) - 
   (346*d2*nf*xi*z3)/(5*ep) - (1457*d3*nf*xi*z3)/(24*ep) - 
   (299*nf^2*xi*z3)/(45*ep^3) + (128*cf*nf^2*xi*z3)/(15*ep^3) - 
   (320*nf^2*xi*z3)/(9*ep^2) + (2744*cf*nf^2*xi*z3)/(45*ep^2) - 
   (176*cf^2*nf^2*xi*z3)/(9*ep^2) + (128*d1*nf^2*xi*z3)/(3*ep^2) + 
   (5809*nf^2*xi*z3)/(108*ep) - (542*cf*nf^2*xi*z3)/(15*ep) - 
   (256*nf^3*xi*z3)/(45*ep^2) - (32*nf^3*xi*z3)/(135*ep) - 
   (1681*xi^2*z3)/(240*ep^3) + (8597*xi^2*z3)/(320*ep^2) + 
   (5133*d3*xi^2*z3)/(160*ep^2) + (343*nf*xi^2*z3)/(24*ep^3) - 
   (21*cf*nf*xi^2*z3)/ep^3 - (4327*nf*xi^2*z3)/(192*ep^2) + 
   (551*cf*nf*xi^2*z3)/(20*ep^2) + (9*d3*nf*xi^2*z3)/(5*ep^2) + 
   (nf^2*xi^2*z3)/(30*ep^3) + (28*nf^2*xi^2*z3)/(15*ep^2) + 
   (1261*xi^3*z3)/(640*ep^3) - (40417*xi^3*z3)/(11520*ep^2) - 
   (749*d3*xi^3*z3)/(192*ep^2) + (nf*xi^3*z3)/(5*ep^3) + 
   (77*nf*xi^3*z3)/(288*ep^2) - (11*d3*nf*xi^3*z3)/(30*ep^2) - 
   (137*xi^4*z3)/(640*ep^3) + (841*xi^4*z3)/(23040*ep^2) + 
   (623*d3*xi^4*z3)/(960*ep^2) - (37*nf*xi^4*z3)/(1152*ep^2) + 
   (d3*nf*xi^4*z3)/(12*ep^2) + (111*xi^5*z3)/(2560*ep^2) - 
   (9*d3*xi^5*z3)/(80*ep^2) - (200287*z3^2)/(2880*ep) - 
   (2549*d3*z3^2)/(120*ep) + (2633*nf*z3^2)/(180*ep) + 
   (1562*cf*nf*z3^2)/(5*ep) - (340*cf^2*nf*z3^2)/ep - 
   (1702*d2*nf*z3^2)/(5*ep) + (576*cf*d2*nf*z3^2)/(5*ep) + 
   (148*d3*nf*z3^2)/(3*ep) - (2656*nf^2*z3^2)/(15*ep) + 
   (1856*cf*nf^2*z3^2)/(5*ep) - (896*cf^2*nf^2*z3^2)/(5*ep) - 
   (512*d1*nf^2*z3^2)/(5*ep) - (192*d2*nf^2*z3^2)/(5*ep) + 
   (28609*xi*z3^2)/(1920*ep) + (517*d3*xi*z3^2)/(16*ep) - 
   (1397*nf*xi*z3^2)/(96*ep) + (102*cf*nf*xi*z3^2)/(5*ep) - 
   (12*cf^2*nf*xi*z3^2)/ep - (84*d2*nf*xi*z3^2)/(5*ep) - 
   (47*d3*nf*xi*z3^2)/(20*ep) - (287*z4)/(24*ep^2) + (524339*z4)/(2880*ep) + 
   (2697*d3*z4)/(20*ep) + (10583*nf*z4)/(60*ep^2) - (232*cf*nf*z4)/ep^2 - 
   (1167323*nf*z4)/(1440*ep) + (9818*cf*nf*z4)/(15*ep) + 
   (8203*cf^2*nf*z4)/(30*ep) + (1892*d2*nf*z4)/(5*ep) - 
   (1389*d3*nf*z4)/(20*ep) - (803*nf^2*z4)/(15*ep^2) + (72*cf*nf^2*z4)/ep^2 + 
   (12233*nf^2*z4)/(30*ep) - (6818*cf*nf^2*z4)/(15*ep) - 
   (1232*cf^2*nf^2*z4)/(15*ep) - (896*d1*nf^2*z4)/(5*ep) - 
   (448*d2*nf^2*z4)/(5*ep) - (24*nf^3*z4)/(5*ep^2) + 
   (32*cf*nf^3*z4)/(5*ep^2) - (1216*nf^3*z4)/(45*ep) + 
   (1184*cf*nf^3*z4)/(15*ep) - (352*cf^2*nf^3*z4)/(15*ep) + 
   (256*d1*nf^3*z4)/(5*ep) - (256*nf^4*z4)/(45*ep) + (373*xi*z4)/(30*ep^2) - 
   (172061*xi*z4)/(3840*ep) - (1665*d3*xi*z4)/(32*ep) - 
   (3641*nf*xi*z4)/(60*ep^2) + (779*cf*nf*xi*z4)/(10*ep^2) + 
   (33559*nf*xi*z4)/(960*ep) - (132*cf*nf*xi*z4)/(5*ep) + 
   (111*cf^2*nf*xi*z4)/(10*ep) - (36*d2*nf*xi*z4)/(5*ep) + 
   (771*d3*nf*xi*z4)/(40*ep) + (781*nf^2*xi*z4)/(30*ep^2) - 
   (176*cf*nf^2*xi*z4)/(5*ep^2) - (91*nf^2*xi*z4)/(6*ep) + 
   (54*cf*nf^2*xi*z4)/(5*ep) + (32*nf^3*xi*z4)/(15*ep) - 
   (2959*xi^2*z4)/(640*ep^2) - (41*nf*xi^2*z4)/(16*ep^2) + 
   (9*cf*nf*xi^2*z4)/(2*ep^2) + (nf^2*xi^2*z4)/(20*ep^2) + 
   (873*xi^3*z4)/(1280*ep^2) - (3*nf*xi^3*z4)/(40*ep^2) - 
   (51*xi^4*z4)/(1280*ep^2) - (55715*z5)/(288*ep^2) - 
   (3685*d3*z5)/(12*ep^2) + (1366451*z5)/(864*ep) + (67781*d3*z5)/(72*ep) + 
   (13363*nf*z5)/(72*ep^2) + (220*cf*nf*z5)/ep^2 - (440*cf^2*nf*z5)/ep^2 + 
   (220*d2*nf*z5)/ep^2 - (67*d3*nf*z5)/(3*ep^2) - (1474853*nf*z5)/(1080*ep) - 
   (4474*cf*nf*z5)/(3*ep) + (4630*cf^2*nf*z5)/(3*ep) + 
   (2032*cf^3*nf*z5)/(3*ep) - (1025*d2*nf*z5)/(9*ep) + 
   (152*cf*d2*nf*z5)/(3*ep) + (733*d3*nf*z5)/(3*ep) + (44*nf^2*z5)/(3*ep^2) + 
   (16*cf*nf^2*z5)/ep^2 - (32*cf^2*nf^2*z5)/ep^2 + (16*d2*nf^2*z5)/ep^2 - 
   (5662*nf^2*z5)/(45*ep) + (1664*cf*nf^2*z5)/(3*ep) - 
   (2480*cf^2*nf^2*z5)/(3*ep) + (928*cf^3*nf^2*z5)/(3*ep) + 
   (2176*d1*nf^2*z5)/(9*ep) - (2560*cf*d1*nf^2*z5)/(3*ep) + 
   (2144*d2*nf^2*z5)/(9*ep) + (448*nf^3*z5)/(5*ep) - 
   (512*cf*nf^3*z5)/(15*ep) + (256*d1*nf^3*z5)/(3*ep) + 
   (37799*xi*z5)/(384*ep^2) + (1931*d3*xi*z5)/(16*ep^2) - 
   (313423*xi*z5)/(1440*ep) - (7699*d3*xi*z5)/(96*ep) - 
   (2349*nf*xi*z5)/(32*ep^2) - (84*cf*nf*xi*z5)/ep^2 + 
   (168*cf^2*nf*xi*z5)/ep^2 - (84*d2*nf*xi*z5)/ep^2 - 
   (11*d3*nf*xi*z5)/(4*ep^2) + (25163*nf*xi*z5)/(240*ep) + 
   (326*cf*nf*xi*z5)/(5*ep) - (138*cf^2*nf*xi*z5)/ep + (75*d2*nf*xi*z5)/ep - 
   (451*d3*nf*xi*z5)/(24*ep) - (1391*nf^2*xi*z5)/(90*ep) + 
   (32*cf*nf^2*xi*z5)/(5*ep) - (15493*xi^2*z5)/(1536*ep^2) + 
   (991*d3*xi^2*z5)/(64*ep^2) + (107*nf*xi^2*z5)/(384*ep^2) + 
   (79*d3*nf*xi^2*z5)/(16*ep^2) - (2447*xi^3*z5)/(3072*ep^2) - 
   (1435*d3*xi^3*z5)/(128*ep^2) - (17*nf*xi^3*z5)/(64*ep^2) - 
   (9*d3*nf*xi^3*z5)/(8*ep^2) + (2129*xi^4*z5)/(4608*ep^2) + 
   (11*d3*xi^4*z5)/(6*ep^2) + (115*nf*xi^4*z5)/(2304*ep^2) + 
   (5*d3*nf*xi^4*z5)/(96*ep^2) - (69*xi^5*z5)/(1024*ep^2) - 
   (9*d3*xi^5*z5)/(128*ep^2) - (429025*z6)/(1152*ep) - 
   (28475*d3*z6)/(48*ep) + (18985*nf*z6)/(36*ep) + (425*cf*nf*z6)/ep - 
   (850*cf^2*nf*z6)/ep + (425*d2*nf*z6)/ep + (670*d3*nf*z6)/(3*ep) - 
   (440*nf^2*z6)/(3*ep) - (160*cf*nf^2*z6)/ep + (320*cf^2*nf^2*z6)/ep - 
   (160*d2*nf^2*z6)/ep + (24245*xi*z6)/(768*ep) - (395*d3*xi*z6)/(32*ep) - 
   (35*nf*xi*z6)/(192*ep) + (15*cf*nf*xi*z6)/ep - (30*cf^2*nf*xi*z6)/ep + 
   (15*d2*nf*xi*z6)/ep - (55*d3*nf*xi*z6)/(8*ep) - (672595*z7)/(768*ep) - 
   (2492*d3*z7)/(5*ep) + (56917*nf*z7)/(60*ep) - (16681*cf*nf*z7)/(30*ep) + 
   (1344*cf^2*nf*z7)/ep - (1344*cf^3*nf*z7)/ep + (5831*d2*nf*z7)/(20*ep) + 
   (952*cf*d2*nf*z7)/(5*ep) - (11011*d3*nf*z7)/(20*ep) + 
   (644147*xi*z7)/(7680*ep) - (34811*d3*xi*z7)/(320*ep) - 
   (1029*nf*xi*z7)/(80*ep) + (441*d2*nf*xi*z7)/(20*ep) + 
   (441*d3*nf*xi*z7)/(20*ep)) + 
 a^6*XXXZ1ggggl6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

Z1qqg = 1 + a*(-ep^(-1) - cf/ep + xi/(4*ep) + (cf*xi)/ep) + 
 a^2*(17/(8*ep^2) + (2*cf)/ep^2 + cf^2/(2*ep^2) - 67/(48*ep) - 
   (17*cf)/(4*ep) + (3*cf^2)/(4*ep) - nf/(2*ep^2) + (5*nf)/(12*ep) + 
   (cf*nf)/ep - (9*xi)/(16*ep^2) - (5*cf*xi)/(2*ep^2) - (cf^2*xi)/ep^2 + 
   (15*xi)/(32*ep) + (5*cf*xi)/(4*ep) + (3*xi^2)/(32*ep^2) + 
   (cf*xi^2)/(2*ep^2) + (cf^2*xi^2)/(2*ep^2) - xi^2/(16*ep) - 
   (cf*xi^2)/(8*ep)) + 
 a^3*(-805/(144*ep^3) - (39*cf)/(8*ep^3) - 
   (3*cf^2)/(2*ep^3) - cf^3/(6*ep^3) + 6779/(864*ep^2) + 
   (2477*cf)/(144*ep^2) + (5*cf^2)/(3*ep^2) - (3*cf^3)/(4*ep^2) - 
   10703/(2592*ep) - (10559*cf)/(432*ep) + (143*cf^2)/(12*ep) - cf^3/(2*ep) + 
   (109*nf)/(36*ep^3) + (5*cf*nf)/(6*ep^3) - (923*nf)/(216*ep^2) - 
   (311*cf*nf)/(36*ep^2) - (cf^2*nf)/(3*ep^2) + (205*nf)/(324*ep) + 
   (853*cf*nf)/(54*ep) - (cf^2*nf)/ep - (4*nf^2)/(9*ep^3) + 
   (10*nf^2)/(27*ep^2) + (8*cf*nf^2)/(9*ep^2) + (35*nf^2)/(81*ep) - 
   (20*cf*nf^2)/(27*ep) + (17*xi)/(12*ep^3) + (311*cf*xi)/(48*ep^3) + 
   (27*cf^2*xi)/(8*ep^3) + (cf^3*xi)/(2*ep^3) - (7*xi)/(3*ep^2) - 
   (291*cf*xi)/(32*ep^2) - (85*cf^2*xi)/(16*ep^2) + (3*cf^3*xi)/(4*ep^2) + 
   (127*xi)/(96*ep) + (371*cf*xi)/(96*ep) - (5*nf*xi)/(24*ep^3) - 
   (5*cf*nf*xi)/(6*ep^3) + (19*nf*xi)/(48*ep^2) + (5*cf*nf*xi)/(3*ep^2) + 
   (cf^2*nf*xi)/ep^2 - (nf*xi)/(3*ep) - (17*cf*nf*xi)/(12*ep) - 
   (21*xi^2)/(64*ep^3) - (59*cf*xi^2)/(32*ep^3) - (9*cf^2*xi^2)/(4*ep^3) - 
   (cf^3*xi^2)/(2*ep^3) + (69*xi^2)/(128*ep^2) + (67*cf*xi^2)/(32*ep^2) + 
   (11*cf^2*xi^2)/(8*ep^2) - (9*xi^2)/(32*ep) - (23*cf*xi^2)/(32*ep) + 
   (5*xi^3)/(128*ep^3) + (23*cf*xi^3)/(96*ep^3) + (3*cf^2*xi^3)/(8*ep^3) + 
   (cf^3*xi^3)/(6*ep^3) - (11*xi^3)/(192*ep^2) - (7*cf*xi^3)/(32*ep^2) - 
   (cf^2*xi^3)/(8*ep^2) + (7*xi^3)/(192*ep) + (5*cf*xi^3)/(48*ep) - 
   z3/(4*ep) + (5*cf*z3)/(2*ep) - (4*cf^2*z3)/ep + (3*nf*z3)/ep - 
   (4*cf*nf*z3)/ep + (3*xi*z3)/(16*ep) + (cf*xi*z3)/(2*ep) - 
   (xi^2*z3)/(32*ep) - (cf*xi^2*z3)/(8*ep)) + 
 a^4*(1165/(72*ep^4) + (1279*cf)/(96*ep^4) + (69*cf^2)/(16*ep^4) + 
   (2*cf^3)/(3*ep^4) + cf^4/(24*ep^4) - 40645/(1152*ep^3) - 
   (109603*cf)/(1728*ep^3) - (1769*cf^2)/(144*ep^3) + (29*cf^3)/(24*ep^3) + 
   (3*cf^4)/(8*ep^3) + 239239/(6912*ep^2) + (1333217*cf)/(10368*ep^2) - 
   (28531*cf^2)/(1728*ep^2) - (635*cf^3)/(48*ep^2) + (25*cf^4)/(32*ep^2) - 
   350227/(15552*ep) - (10059589*cf)/(62208*ep) + (23777*cf^2)/(144*ep) - 
   (5131*cf^3)/(48*ep) + (1027*cf^4)/(32*ep) + (33*cf*d2)/(2*ep) + 
   (21*d3)/(32*ep) - (1355*nf)/(96*ep^4) - (45*cf*nf)/(8*ep^4) - 
   (7*cf^2*nf)/(12*ep^4) + (25685*nf)/(864*ep^3) + (5425*cf*nf)/(108*ep^3) + 
   (197*cf^2*nf)/(36*ep^3) - (cf^3*nf)/(6*ep^3) - (238415*nf)/(10368*ep^2) - 
   (292427*cf*nf)/(2592*ep^2) - (6077*cf^2*nf)/(432*ep^2) + 
   (11*cf^3*nf)/(4*ep^2) + (473903*nf)/(31104*ep) + (52271*cf*nf)/(486*ep) + 
   (797*cf^2*nf)/(72*ep) - (19*cf^3*nf)/(3*ep) - (32*cf*d1*nf)/ep + 
   (103*nf^2)/(24*ep^4) + (2*cf*nf^2)/(3*ep^4) - (1517*nf^2)/(216*ep^3) - 
   (653*cf*nf^2)/(54*ep^3) - (2*cf^2*nf^2)/(9*ep^3) + 
   (3401*nf^2)/(2592*ep^2) + (7297*cf*nf^2)/(324*ep^2) + 
   (121*cf^2*nf^2)/(54*ep^2) - (6307*nf^2)/(3888*ep) - 
   (3935*cf*nf^2)/(486*ep) - (76*cf^2*nf^2)/(9*ep) - (4*nf^3)/(9*ep^4) + 
   (10*nf^3)/(27*ep^3) + (8*cf*nf^3)/(9*ep^3) + (35*nf^3)/(81*ep^2) - 
   (20*cf*nf^3)/(27*ep^2) + (83*nf^3)/(162*ep) - (70*cf*nf^3)/(81*ep) - 
   (3005*xi)/(768*ep^4) - (3469*cf*xi)/(192*ep^4) - (979*cf^2*xi)/(96*ep^4) - 
   (13*cf^3*xi)/(6*ep^4) - (cf^4*xi)/(6*ep^4) + (66523*xi)/(6912*ep^3) + 
   (143591*cf*xi)/(3456*ep^3) + (2185*cf^2*xi)/(72*ep^3) + 
   (7*cf^3*xi)/(6*ep^3) - (3*cf^4*xi)/(4*ep^3) - (837265*xi)/(82944*ep^2) - 
   (865873*cf*xi)/(20736*ep^2) - (104677*cf^2*xi)/(3456*ep^2) + 
   (611*cf^3*xi)/(48*ep^2) - (cf^4*xi)/(2*ep^2) + (1539403*xi)/(248832*ep) + 
   (2127929*cf*xi)/(124416*ep) + (3*cf^2*xi)/(4*ep) + (cf*d2*xi)/(4*ep) - 
   (9*d3*xi)/(64*ep) + (71*nf*xi)/(48*ep^4) + (149*cf*nf*xi)/(24*ep^4) + 
   (7*cf^2*nf*xi)/(6*ep^4) - (3203*nf*xi)/(864*ep^3) - 
   (7057*cf*nf*xi)/(432*ep^3) - (211*cf^2*nf*xi)/(18*ep^3) - 
   (cf^3*nf*xi)/(3*ep^3) + (17539*nf*xi)/(5184*ep^2) + 
   (5959*cf*nf*xi)/(324*ep^2) + (5365*cf^2*nf*xi)/(216*ep^2) - 
   (cf^3*nf*xi)/ep^2 - (35345*nf*xi)/(31104*ep) - (7423*cf*nf*xi)/(972*ep) - 
   (767*cf^2*nf*xi)/(48*ep) - (nf^2*xi)/(6*ep^4) - (2*cf*nf^2*xi)/(3*ep^4) + 
   (31*nf^2*xi)/(108*ep^3) + (34*cf*nf^2*xi)/(27*ep^3) + 
   (8*cf^2*nf^2*xi)/(9*ep^3) + (31*nf^2*xi)/(648*ep^2) - 
   (4*cf*nf^2*xi)/(81*ep^2) - (20*cf^2*nf^2*xi)/(27*ep^2) - 
   (1229*nf^2*xi)/(3888*ep) - (269*cf*nf^2*xi)/(243*ep) + 
   (517*xi^2)/(512*ep^4) + (1115*cf*xi^2)/(192*ep^4) + 
   (1475*cf^2*xi^2)/(192*ep^4) + (5*cf^3*xi^2)/(2*ep^4) + 
   (cf^4*xi^2)/(4*ep^4) - (991*xi^2)/(384*ep^3) - (145*cf*xi^2)/(12*ep^3) - 
   (4865*cf^2*xi^2)/(384*ep^3) - (49*cf^3*xi^2)/(16*ep^3) + 
   (3*cf^4*xi^2)/(8*ep^3) + (16109*xi^2)/(6144*ep^2) + 
   (2499*cf*xi^2)/(256*ep^2) + (1123*cf^2*xi^2)/(192*ep^2) - 
   (3*cf^3*xi^2)/(32*ep^2) - (3823*xi^2)/(3072*ep) - 
   (13883*cf*xi^2)/(4608*ep) + (3*d3*xi^2)/(128*ep) - (7*nf*xi^2)/(64*ep^4) - 
   (7*cf*nf*xi^2)/(12*ep^4) - (7*cf^2*nf*xi^2)/(12*ep^4) + 
   (119*nf*xi^2)/(384*ep^3) + (143*cf*nf*xi^2)/(96*ep^3) + 
   (41*cf^2*nf*xi^2)/(24*ep^3) + (cf^3*nf*xi^2)/(2*ep^3) - 
   (37*nf*xi^2)/(96*ep^2) - (55*cf*nf*xi^2)/(32*ep^2) - 
   (37*cf^2*nf*xi^2)/(24*ep^2) + (43*nf*xi^2)/(256*ep) + 
   (109*cf*nf*xi^2)/(288*ep) - (95*xi^3)/(512*ep^4) - 
   (113*cf*xi^3)/(96*ep^4) - (97*cf^2*xi^3)/(48*ep^4) - 
   (7*cf^3*xi^3)/(6*ep^4) - (cf^4*xi^3)/(6*ep^4) + (1427*xi^3)/(3072*ep^3) + 
   (431*cf*xi^3)/(192*ep^3) + (159*cf^2*xi^3)/(64*ep^3) + 
   (3*cf^3*xi^3)/(4*ep^3) - (47*xi^3)/(96*ep^2) - (461*cf*xi^3)/(256*ep^2) - 
   (47*cf^2*xi^3)/(48*ep^2) + (1657*xi^3)/(6144*ep) + 
   (263*cf*xi^3)/(384*ep) + (35*xi^4)/(2048*ep^4) + (11*cf*xi^4)/(96*ep^4) + 
   (43*cf^2*xi^4)/(192*ep^4) + (cf^3*xi^4)/(6*ep^4) + (cf^4*xi^4)/(24*ep^4) - 
   (61*xi^4)/(1536*ep^3) - (149*cf*xi^4)/(768*ep^3) - 
   (7*cf^2*xi^4)/(32*ep^3) - (cf^3*xi^4)/(16*ep^3) + (71*xi^4)/(1536*ep^2) + 
   (23*cf*xi^4)/(128*ep^2) + (43*cf^2*xi^4)/(384*ep^2) - (15*xi^4)/(512*ep) - 
   (19*cf*xi^4)/(256*ep) + (61*z3)/(64*ep^2) - (215*cf*z3)/(24*ep^2) + 
   (25*cf^2*z3)/(2*ep^2) + (4*cf^3*z3)/ep^2 - (2959*z3)/(288*ep) + 
   (1489*cf*z3)/(96*ep) + (107*cf^2*z3)/(2*ep) - (212*cf^3*z3)/ep + 
   (100*cf^4*z3)/ep - (95*cf*d2*z3)/(2*ep) - (367*d3*z3)/(16*ep) - 
   (201*nf*z3)/(16*ep^2) + (35*cf*nf*z3)/(3*ep^2) + (6*cf^2*nf*z3)/ep^2 + 
   (3311*nf*z3)/(96*ep) - (187*cf*nf*z3)/(12*ep) - (59*cf^2*nf*z3)/(2*ep) + 
   (16*cf^3*nf*z3)/ep + (12*d2*nf*z3)/ep + (3*nf^2*z3)/ep^2 - 
   (4*cf*nf^2*z3)/ep^2 - (47*nf^2*z3)/(6*ep) + (2*cf*nf^2*z3)/(3*ep) + 
   (8*cf^2*nf^2*z3)/ep - (8*nf^3*z3)/(9*ep) - (163*xi*z3)/(192*ep^2) - 
   (67*cf*xi*z3)/(32*ep^2) + (cf^2*xi*z3)/ep^2 - (4*cf^3*xi*z3)/ep^2 + 
   (389*xi*z3)/(128*ep) + (1013*cf*xi*z3)/(96*ep) - (7*cf^2*xi*z3)/(8*ep) + 
   (12*cf*d2*xi*z3)/ep + (139*d3*xi*z3)/(32*ep) + (95*nf*xi*z3)/(48*ep^2) + 
   (21*cf*nf*xi*z3)/(4*ep^2) - (10*cf^2*nf*xi*z3)/ep^2 - 
   (37*nf*xi*z3)/(12*ep) - (19*cf*nf*xi*z3)/(3*ep) + (11*cf^2*nf*xi*z3)/ep + 
   (nf^2*xi*z3)/(3*ep) + (4*cf*nf^2*xi*z3)/(3*ep) + 
   (193*xi^2*z3)/(768*ep^2) + (217*cf*xi^2*z3)/(192*ep^2) + 
   (5*cf^2*xi^2*z3)/(8*ep^2) - (1267*xi^2*z3)/(3072*ep) - 
   (253*cf*xi^2*z3)/(128*ep) + (7*cf*d2*xi^2*z3)/(4*ep) - 
   (63*d3*xi^2*z3)/(128*ep) - (nf*xi^2*z3)/(96*ep^2) - 
   (cf*nf*xi^2*z3)/(24*ep^2) + (nf*xi^2*z3)/(24*ep) + 
   (7*cf*nf*xi^2*z3)/(24*ep) - (7*xi^3*z3)/(256*ep^2) - 
   (9*cf*xi^3*z3)/(64*ep^2) - (cf^2*xi^3*z3)/(8*ep^2) + 
   (3*xi^3*z3)/(512*ep) + (65*cf*xi^3*z3)/(384*ep) - 
   (5*cf*d2*xi^3*z3)/(4*ep) + (9*d3*xi^3*z3)/(128*ep) + 
   (37*xi^4*z3)/(6144*ep) - (cf*xi^4*z3)/(768*ep) + 
   (7*cf*d2*xi^4*z3)/(32*ep) - (d3*xi^4*z3)/(64*ep) + (111*z4)/(128*ep) - 
   (173*cf*z4)/(16*ep) + (33*cf^2*z4)/(2*ep) - (387*nf*z4)/(32*ep) + 
   (22*cf*nf*z4)/ep - (9*cf^2*nf*z4)/ep + (9*nf^2*z4)/(2*ep) - 
   (6*cf*nf^2*z4)/ep - (73*xi*z4)/(128*ep) - (87*cf*xi*z4)/(64*ep) - 
   (13*nf*xi*z4)/(32*ep) - (9*cf*nf*xi*z4)/(8*ep) + (3*cf^2*nf*xi*z4)/ep + 
   (49*xi^2*z4)/(512*ep) + (43*cf*xi^2*z4)/(128*ep) - (nf*xi^2*z4)/(64*ep) - 
   (cf*nf*xi^2*z4)/(16*ep) - (3*xi^3*z4)/(512*ep) - (3*cf*xi^3*z4)/(128*ep) + 
   (5125*z5)/(384*ep) + (1865*cf*z5)/(48*ep) - (395*cf^2*z5)/(2*ep) + 
   (360*cf^3*z5)/ep - (160*cf^4*z5)/ep + (85*cf*d2*z5)/(2*ep) + 
   (335*d3*z5)/(16*ep) - (55*nf*z5)/(4*ep) + (5*cf*nf*z5)/ep - 
   (10*cf^2*nf*z5)/ep - (15*d2*nf*z5)/ep - (55*xi*z5)/(32*ep) - 
   (665*cf*xi*z5)/(96*ep) + (5*cf^2*xi*z5)/(4*ep) - (35*cf*d2*xi*z5)/(2*ep) - 
   (35*xi^2*z5)/(1024*ep) + (5*cf*xi^2*z5)/(12*ep) + 
   (5*cf*d2*xi^2*z5)/(4*ep) - (165*d3*xi^2*z5)/(128*ep) + 
   (325*xi^3*z5)/(6144*ep) + (5*cf*xi^3*z5)/(96*ep) + 
   (5*cf*d2*xi^3*z5)/(8*ep) + (65*d3*xi^3*z5)/(256*ep) - 
   (115*xi^4*z5)/(12288*ep) - (5*cf*xi^4*z5)/(384*ep) - 
   (5*cf*d2*xi^4*z5)/(32*ep) - (5*d3*xi^4*z5)/(512*ep)) + 
 a^5*(-341417/(6912*ep^5) - (112201*cf)/(2880*ep^5) - (115*cf^2)/(9*ep^5) - 
   (107*cf^3)/(48*ep^5) - (5*cf^4)/(24*ep^5) - cf^5/(120*ep^5) + 
   15225253/(103680*ep^4) + (248261*cf)/(1080*ep^4) + 
   (473719*cf^2)/(8640*ep^4) + cf^3/(48*ep^4) - (4*cf^4)/(3*ep^4) - 
   cf^5/(8*ep^4) - 257800411/(1244160*ep^3) - (30572657*cf)/(51840*ep^3) - 
   (223703*cf^2)/(12960*ep^3) + (465037*cf^3)/(8640*ep^3) + 
   (491*cf^4)/(96*ep^3) - (17*cf^5)/(32*ep^3) + 250381039/(1244160*ep^2) + 
   (204300107*cf)/(207360*ep^2) - (155757181*cf^2)/(311040*ep^2) + 
   (60947*cf^3)/(320*ep^2) - (3973*cf^4)/(480*ep^2) - (1039*cf^5)/(32*ep^2) - 
   (3899*cf*d2)/(60*ep^2) - (33*cf^2*d2)/(2*ep^2) - (793*d3)/(192*ep^2) - 
   (273*cf*d3)/(160*ep^2) - 51099053/(414720*ep) - (80402363*cf)/(62208*ep) + 
   (42020387*cf^2)/(19440*ep) - (825361*cf^3)/(360*ep) + 
   (835739*cf^4)/(720*ep) - (4977*cf^5)/(40*ep) + (21533*cf*d2)/(90*ep) - 
   (2*cf^2*d2)/(3*ep) + (2027*d3)/(2880*ep) + (10283*cf*d3)/(480*ep) + 
   (103591*nf)/(1728*ep^5) + (39991*cf*nf)/(1440*ep^5) + 
   (40*cf^2*nf)/(9*ep^5) + (cf^3*nf)/(4*ep^5) - (4429619*nf)/(25920*ep^4) - 
   (136697*cf*nf)/(540*ep^4) - (21679*cf^2*nf)/(540*ep^4) - 
   (11*cf^3*nf)/(36*ep^4) + (cf^4*nf)/(6*ep^4) + 
   (67869869*nf)/(311040*ep^3) + (36017089*cf*nf)/(51840*ep^3) + 
   (196933*cf^2*nf)/(1620*ep^3) - (5435*cf^3*nf)/(432*ep^3) - 
   (7*cf^4*nf)/(4*ep^3) - (67104041*nf)/(311040*ep^2) - 
   (534577*cf*nf)/(540*ep^2) - (252653*cf^2*nf)/(1944*ep^2) - 
   (2413*cf^3*nf)/(120*ep^2) + (2251*cf^4*nf)/(60*ep^2) + 
   (1888*cf*d1*nf)/(15*ep^2) + (32*cf^2*d1*nf)/ep^2 + (128*d2*nf)/(15*ep^2) + 
   (53*cf*d2*nf)/(3*ep^2) + (53*d3*nf)/(80*ep^2) + 
   (36903859*nf)/(311040*ep) + (7829047*cf*nf)/(7776*ep) - 
   (78383*cf^2*nf)/(360*ep) + (300713*cf^3*nf)/(1080*ep) - 
   (29209*cf^4*nf)/(180*ep) - (33464*cf*d1*nf)/(45*ep) + 
   (5984*cf^2*d1*nf)/(15*ep) - (262*d2*nf)/(15*ep) - 
   (6134*cf*d2*nf)/(45*ep) - (187*d3*nf)/(96*ep) - (10099*nf^2)/(360*ep^5) - 
   (509*cf*nf^2)/(72*ep^5) - (4*cf^2*nf^2)/(9*ep^5) + 
   (36887*nf^2)/(540*ep^4) + (107789*cf*nf^2)/(1080*ep^4) + 
   (1907*cf^2*nf^2)/(270*ep^4) - (2*cf^3*nf^2)/(9*ep^4) - 
   (160787*nf^2)/(2592*ep^3) - (3281237*cf*nf^2)/(12960*ep^3) - 
   (14681*cf^2*nf^2)/(324*ep^3) + (115*cf^3*nf^2)/(54*ep^3) + 
   (620767*nf^2)/(12960*ep^2) + (5238527*cf*nf^2)/(19440*ep^2) + 
   (601733*cf^2*nf^2)/(4860*ep^2) - (68*cf^3*nf^2)/(15*ep^2) - 
   (176*d1*nf^2)/(15*ep^2) - (512*cf*d1*nf^2)/(15*ep^2) + 
   (227099*nf^2)/(77760*ep) - (74183*cf*nf^2)/(405*ep) - 
   (319607*cf^2*nf^2)/(1620*ep) + (2497*cf^3*nf^2)/(135*ep) + 
   (428*d1*nf^2)/(15*ep) + (1472*cf*d1*nf^2)/(9*ep) + (160*nf^3)/(27*ep^5) + 
   (28*cf*nf^3)/(45*ep^5) - (4223*nf^3)/(405*ep^4) - (50*cf*nf^3)/(3*ep^4) - 
   (8*cf^2*nf^3)/(45*ep^4) + (6421*nf^3)/(2430*ep^3) + 
   (869*cf*nf^3)/(27*ep^3) + (652*cf^2*nf^3)/(135*ep^3) - 
   (6901*nf^3)/(2430*ep^2) - (26881*cf*nf^3)/(2430*ep^2) - 
   (1022*cf^2*nf^3)/(81*ep^2) - (10993*nf^3)/(2430*ep) - 
   (2218*cf*nf^3)/(1215*ep) + (2636*cf^2*nf^3)/(1215*ep) - 
   (64*nf^4)/(135*ep^5) + (32*nf^4)/(81*ep^4) + (128*cf*nf^4)/(135*ep^4) + 
   (112*nf^4)/(243*ep^3) - (64*cf*nf^4)/(81*ep^3) + (664*nf^4)/(1215*ep^2) - 
   (224*cf*nf^4)/(243*ep^2) + (52*nf^4)/(81*ep) - (1328*cf*nf^4)/(1215*ep) + 
   (52913*xi)/(4608*ep^5) + (40865*cf*xi)/(768*ep^5) + 
   (17825*cf^2*xi)/(576*ep^5) + (725*cf^3*xi)/(96*ep^5) + 
   (85*cf^4*xi)/(96*ep^5) + (cf^5*xi)/(24*ep^5) - (649277*xi)/(17280*ep^4) - 
   (1948247*cf*xi)/(11520*ep^4) - (454541*cf^2*xi)/(3456*ep^4) - 
   (4759*cf^3*xi)/(288*ep^4) + (65*cf^4*xi)/(32*ep^4) + 
   (3*cf^5*xi)/(8*ep^4) + (46868621*xi)/(829440*ep^3) + 
   (35149799*cf*xi)/(138240*ep^3) + (4651417*cf^2*xi)/(20736*ep^3) - 
   (119513*cf^3*xi)/(3456*ep^3) - (5125*cf^4*xi)/(384*ep^3) + 
   (25*cf^5*xi)/(32*ep^3) - (143333113*xi)/(2488320*ep^2) - 
   (101856191*cf*xi)/(414720*ep^2) - (112414067*cf^2*xi)/(622080*ep^2) + 
   (178795*cf^3*xi)/(1152*ep^2) - (38207*cf^4*xi)/(384*ep^2) + 
   (1027*cf^5*xi)/(32*ep^2) + (16*cf*d2*xi)/(5*ep^2) + 
   (65*cf^2*d2*xi)/(4*ep^2) + (79*d3*xi)/(80*ep^2) + 
   (663*cf*d3*xi)/(320*ep^2) + (53189977*xi)/(1244160*ep) + 
   (19063201*cf*xi)/(155520*ep) + (335*cf^2*xi)/(32*ep) - 
   (103*cf^3*xi)/(20*ep) + (29*cf*d2*xi)/(12*ep) - (3*cf^2*d2*xi)/ep - 
   (3163*d3*xi)/(1920*ep) - (1893*cf*d3*xi)/(320*ep) - 
   (4809*nf*xi)/(640*ep^5) - (5827*cf*nf*xi)/(180*ep^5) - 
   (1361*cf^2*nf*xi)/(144*ep^5) - (3*cf^3*nf*xi)/(4*ep^5) + 
   (138947*nf*xi)/(5760*ep^4) + (235487*cf*nf*xi)/(2160*ep^4) + 
   (176969*cf^2*nf*xi)/(2160*ep^4) + (493*cf^3*nf*xi)/(72*ep^4) - 
   (cf^4*nf*xi)/(6*ep^4) - (2271269*nf*xi)/(69120*ep^3) - 
   (137077*cf*nf*xi)/(810*ep^3) - (5483063*cf^2*nf*xi)/(25920*ep^3) - 
   (2542*cf^3*nf*xi)/(135*ep^3) + (11*cf^4*nf*xi)/(4*ep^3) + 
   (1231925*nf*xi)/(41472*ep^2) + (13255687*cf*nf*xi)/(77760*ep^2) + 
   (2520491*cf^2*nf*xi)/(9720*ep^2) + (4939*cf^3*nf*xi)/(360*ep^2) - 
   (19*cf^4*nf*xi)/(3*ep^2) - (8*cf*d1*nf*xi)/ep^2 - 
   (32*cf^2*d1*nf*xi)/ep^2 + (cf*d2*nf*xi)/(5*ep^2) - (d3*nf*xi)/(10*ep^2) - 
   (1437125*nf*xi)/(62208*ep) - (6300373*cf*nf*xi)/(51840*ep) - 
   (1000091*cf^2*nf*xi)/(8640*ep) + (4261*cf^3*nf*xi)/(120*ep) + 
   (2*d2*nf*xi)/(15*ep) - (14*cf*d2*nf*xi)/(15*ep) + (13*d3*nf*xi)/(30*ep) + 
   (175*nf^2*xi)/(96*ep^5) + (541*cf*nf^2*xi)/(72*ep^5) + 
   (8*cf^2*nf^2*xi)/(9*ep^5) - (2269*nf^2*xi)/(480*ep^4) - 
   (5743*cf*nf^2*xi)/(270*ep^4) - (2078*cf^2*nf^2*xi)/(135*ep^4) - 
   (2*cf^3*nf^2*xi)/(9*ep^4) + (21629*nf^2*xi)/(5760*ep^3) + 
   (286087*cf*nf^2*xi)/(12960*ep^3) + (110317*cf^2*nf^2*xi)/(3240*ep^3) + 
   (121*cf^3*nf^2*xi)/(54*ep^3) - (4633*nf^2*xi)/(2880*ep^2) - 
   (270223*cf*nf^2*xi)/(19440*ep^2) - (14179*cf^2*nf^2*xi)/(486*ep^2) - 
   (76*cf^3*nf^2*xi)/(9*ep^2) + (102691*nf^2*xi)/(77760*ep) + 
   (1735*cf*nf^2*xi)/(144*ep) + (23831*cf^2*nf^2*xi)/(1080*ep) - 
   (7*nf^3*xi)/(45*ep^5) - (28*cf*nf^3*xi)/(45*ep^5) + 
   (67*nf^3*xi)/(270*ep^4) + (152*cf*nf^3*xi)/(135*ep^4) + 
   (8*cf^2*nf^3*xi)/(9*ep^4) + (97*nf^3*xi)/(1620*ep^3) + 
   (4*cf*nf^3*xi)/(405*ep^3) - (20*cf^2*nf^3*xi)/(27*ep^3) + 
   (779*nf^3*xi)/(9720*ep^2) + (56*cf*nf^3*xi)/(243*ep^2) - 
   (70*cf^2*nf^3*xi)/(81*ep^2) - (617*nf^3*xi)/(1620*ep) - 
   (3197*cf*nf^3*xi)/(2430*ep) - (9505*xi^2)/(3072*ep^5) - 
   (82961*cf*xi^2)/(4608*ep^5) - (28535*cf^2*xi^2)/(1152*ep^5) - 
   (1805*cf^3*xi^2)/(192*ep^5) - (35*cf^4*xi^2)/(24*ep^5) - 
   (cf^5*xi^2)/(12*ep^5) + (245137*xi^2)/(23040*ep^4) + 
   (3744179*cf*xi^2)/(69120*ep^4) + (231475*cf^2*xi^2)/(3456*ep^4) + 
   (27497*cf^3*xi^2)/(1152*ep^4) + (cf^4*xi^2)/(6*ep^4) - 
   (3*cf^5*xi^2)/(8*ep^4) - (2934731*xi^2)/(184320*ep^3) - 
   (59247251*cf*xi^2)/(829440*ep^3) - (3028561*cf^2*xi^2)/(41472*ep^3) - 
   (53081*cf^3*xi^2)/(3456*ep^3) + (647*cf^4*xi^2)/(96*ep^3) - 
   (cf^5*xi^2)/(4*ep^3) + (23367133*xi^2)/(1658880*ep^2) + 
   (129074497*cf*xi^2)/(2488320*ep^2) + (9444293*cf^2*xi^2)/(311040*ep^2) - 
   (479*cf^3*xi^2)/(384*ep^2) + (cf^4*xi^2)/(16*ep^2) + 
   (7*cf*d2*xi^2)/(80*ep^2) + (cf^2*d2*xi^2)/(4*ep^2) - 
   (251*d3*xi^2)/(1280*ep^2) - (273*cf*d3*xi^2)/(640*ep^2) + 
   (347*nf*xi^2)/(384*ep^5) + (2857*cf*nf*xi^2)/(576*ep^5) + 
   (401*cf^2*nf*xi^2)/(72*ep^5) + (3*cf^3*nf*xi^2)/(4*ep^5) - 
   (36683*nf*xi^2)/(11520*ep^4) - (280583*cf*nf*xi^2)/(17280*ep^4) - 
   (17707*cf^2*nf*xi^2)/(864*ep^4) - (539*cf^3*nf*xi^2)/(72*ep^4) - 
   (cf^4*nf*xi^2)/(6*ep^4) + (13139*nf*xi^2)/(2880*ep^3) + 
   (120137*cf*nf*xi^2)/(5184*ep^3) + (439727*cf^2*nf*xi^2)/(12960*ep^3) + 
   (1807*cf^3*nf*xi^2)/(108*ep^3) - (cf^4*nf*xi^2)/(2*ep^3) - 
   (330727*nf*xi^2)/(103680*ep^2) - (5031911*cf*nf*xi^2)/(311040*ep^2) - 
   (414481*cf^2*nf*xi^2)/(15552*ep^2) - (761*cf^3*nf*xi^2)/(48*ep^2) + 
   (d3*nf*xi^2)/(80*ep^2) - (nf^2*xi^2)/(12*ep^5) - 
   (4*cf*nf^2*xi^2)/(9*ep^5) - (4*cf^2*nf^2*xi^2)/(9*ep^5) + 
   (79*nf^2*xi^2)/(360*ep^4) + (287*cf*nf^2*xi^2)/(270*ep^4) + 
   (35*cf^2*nf^2*xi^2)/(27*ep^4) + (4*cf^3*nf^2*xi^2)/(9*ep^4) - 
   (31*nf^2*xi^2)/(360*ep^3) - (113*cf*nf^2*xi^2)/(324*ep^3) - 
   (91*cf^2*nf^2*xi^2)/(162*ep^3) - (10*cf^3*nf^2*xi^2)/(27*ep^3) - 
   (6203*nf^2*xi^2)/(25920*ep^2) - (4451*cf*nf^2*xi^2)/(3888*ep^2) - 
   (493*cf^2*nf^2*xi^2)/(486*ep^2) + (1395*xi^3)/(2048*ep^5) + 
   (1127*cf*xi^3)/(256*ep^5) + (6095*cf^2*xi^3)/(768*ep^5) + 
   (995*cf^3*xi^3)/(192*ep^5) + (55*cf^4*xi^3)/(48*ep^5) + 
   (cf^5*xi^3)/(12*ep^5) - (72679*xi^3)/(30720*ep^4) - 
   (587039*cf*xi^3)/(46080*ep^4) - (27499*cf^2*xi^3)/(1536*ep^4) - 
   (10129*cf^3*xi^3)/(1152*ep^4) - (107*cf^4*xi^3)/(96*ep^4) + 
   (cf^5*xi^3)/(8*ep^4) + (1326743*xi^3)/(368640*ep^3) + 
   (98165*cf*xi^3)/(6144*ep^3) + (11953*cf^2*xi^3)/(768*ep^3) + 
   (513*cf^3*xi^3)/(128*ep^3) - (3*cf^4*xi^3)/(32*ep^3) - 
   (96821*xi^3)/(30720*ep^2) - (169451*cf*xi^3)/(15360*ep^2) - 
   (25319*cf^2*xi^3)/(4608*ep^2) + (5*cf^3*xi^3)/(64*ep^2) + 
   (51*d3*xi^3)/(2560*ep^2) + (39*cf*d3*xi^3)/(640*ep^2) - 
   (15*nf*xi^3)/(256*ep^5) - (23*cf*nf*xi^3)/(64*ep^5) - 
   (9*cf^2*nf*xi^3)/(16*ep^5) - (cf^3*nf*xi^3)/(4*ep^5) + 
   (1691*nf*xi^3)/(7680*ep^4) + (3439*cf*nf*xi^3)/(2880*ep^4) + 
   (83*cf^2*nf*xi^3)/(48*ep^4) + (17*cf^3*nf*xi^3)/(18*ep^4) + 
   (cf^4*nf*xi^3)/(6*ep^4) - (1091*nf*xi^3)/(2880*ep^3) - 
   (439*cf*nf*xi^3)/(240*ep^3) - (35*cf^2*nf*xi^3)/(16*ep^3) - 
   (5*cf^3*nf*xi^3)/(6*ep^3) + (991*nf*xi^3)/(3072*ep^2) + 
   (4591*cf*nf*xi^3)/(3840*ep^2) + (95*cf^2*nf*xi^3)/(144*ep^2) - 
   (105*xi^4)/(1024*ep^5) - (1443*cf*xi^4)/(2048*ep^5) - 
   (35*cf^2*xi^4)/(24*ep^5) - (235*cf^3*xi^4)/(192*ep^5) - 
   (5*cf^4*xi^4)/(12*ep^5) - (cf^5*xi^4)/(24*ep^5) + 
   (7129*xi^4)/(20480*ep^4) + (29647*cf*xi^4)/(15360*ep^4) + 
   (553*cf^2*xi^4)/(192*ep^4) + (99*cf^3*xi^4)/(64*ep^4) + 
   (13*cf^4*xi^4)/(48*ep^4) - (351*xi^4)/(640*ep^3) - 
   (1901*cf*xi^4)/(768*ep^3) - (629*cf^2*xi^4)/(256*ep^3) - 
   (241*cf^3*xi^4)/(384*ep^3) + (65527*xi^4)/(122880*ep^2) + 
   (58549*cf*xi^4)/(30720*ep^2) + (47*cf^2*xi^4)/(48*ep^2) + 
   (63*xi^5)/(8192*ep^5) + (563*cf*xi^5)/(10240*ep^5) + 
   (95*cf^2*xi^5)/(768*ep^5) + (23*cf^3*xi^5)/(192*ep^5) + 
   (5*cf^4*xi^5)/(96*ep^5) + (cf^5*xi^5)/(120*ep^5) - 
   (253*xi^5)/(10240*ep^4) - (2137*cf*xi^5)/(15360*ep^4) - 
   (55*cf^2*xi^5)/(256*ep^4) - (23*cf^3*xi^5)/(192*ep^4) - 
   (cf^4*xi^5)/(48*ep^4) + (631*xi^5)/(15360*ep^3) + 
   (491*cf*xi^5)/(2560*ep^3) + (105*cf^2*xi^5)/(512*ep^3) + 
   (23*cf^3*xi^5)/(384*ep^3) - (1351*xi^5)/(30720*ep^2) - 
   (2489*cf*xi^5)/(15360*ep^2) - (67*cf^2*xi^5)/(768*ep^2) + 
   (xi^2*XXXgamma1qqgl5xi2)/(5*ep) - (919*z3)/(288*ep^3) + 
   (88457*cf*z3)/(2880*ep^3) - (2411*cf^2*z3)/(60*ep^3) - 
   (71*cf^3*z3)/(4*ep^3) - (2*cf^4*z3)/ep^3 + (773273*z3)/(17280*ep^2) - 
   (10339*cf*z3)/(180*ep^2) - (32589*cf^2*z3)/(160*ep^2) + 
   (95909*cf^3*z3)/(120*ep^2) - (553*cf^4*z3)/(3*ep^2) - (100*cf^5*z3)/ep^2 + 
   (1097*cf*d2*z3)/(6*ep^2) + (95*cf^2*d2*z3)/(2*ep^2) + 
   (63911*d3*z3)/(480*ep^2) + (4771*cf*d3*z3)/(80*ep^2) - 
   (9530143*z3)/(103680*ep) - (634315*cf*z3)/(432*ep) + 
   (1391527*cf^2*z3)/(180*ep) - (1368017*cf^3*z3)/(90*ep) + 
   (530884*cf^4*z3)/(45*ep) - (3200*cf^5*z3)/ep + (314401*cf*d2*z3)/(90*ep) - 
   (17742*cf^2*d2*z3)/(5*ep) - (61421*d3*z3)/(180*ep) - 
   (54703*cf*d3*z3)/(240*ep) + (32701*nf*z3)/(720*ep^3) - 
   (30137*cf*nf*z3)/(720*ep^3) - (153*cf^2*nf*z3)/(10*ep^3) - 
   (4*cf^3*nf*z3)/ep^3 - (38657*nf*z3)/(216*ep^2) + 
   (6043*cf*nf*z3)/(288*ep^2) + (766*cf^2*nf*z3)/(3*ep^2) - 
   (7397*cf^3*nf*z3)/(30*ep^2) + (272*cf^4*nf*z3)/(3*ep^2) - 
   (676*d2*nf*z3)/(5*ep^2) - (236*cf*d2*nf*z3)/(3*ep^2) - 
   (2797*d3*nf*z3)/(120*ep^2) + (2804963*nf*z3)/(10368*ep) + 
   (158159*cf*nf*z3)/(4320*ep) - (39517*cf^2*nf*z3)/(360*ep) + 
   (44489*cf^3*nf*z3)/(90*ep) - (22496*cf^4*nf*z3)/(45*ep) - 
   (26608*cf*d1*nf*z3)/(15*ep) + (12096*cf^2*d1*nf*z3)/(5*ep) + 
   (5957*d2*nf*z3)/(15*ep) + (14348*cf*d2*nf*z3)/(45*ep) + 
   (9953*d3*nf*z3)/(144*ep) - (4171*nf^2*z3)/(180*ep^3) + 
   (1214*cf*nf^2*z3)/(45*ep^3) + (68*cf^2*nf^2*z3)/(15*ep^3) + 
   (5207*nf^2*z3)/(60*ep^2) - (451*cf*nf^2*z3)/(90*ep^2) - 
   (102*cf^2*nf^2*z3)/ep^2 + (136*cf^3*nf^2*z3)/(15*ep^2) + 
   (128*d1*nf^2*z3)/(5*ep^2) + (64*d2*nf^2*z3)/(5*ep^2) - 
   (7181*nf^2*z3)/(72*ep) - (36463*cf*nf^2*z3)/(135*ep) + 
   (15194*cf^2*nf^2*z3)/(45*ep) - (80*cf^3*nf^2*z3)/(9*ep) - 
   (436*d1*nf^2*z3)/(15*ep) - (704*cf*d1*nf^2*z3)/(15*ep) - 
   (416*d2*nf^2*z3)/(15*ep) + (16*nf^3*z3)/(5*ep^3) - 
   (64*cf*nf^3*z3)/(15*ep^3) - (596*nf^3*z3)/(135*ep^2) + 
   (152*cf*nf^3*z3)/(45*ep^2) + (128*cf^2*nf^3*z3)/(15*ep^2) - 
   (3796*nf^3*z3)/(405*ep) + (448*cf*nf^3*z3)/(45*ep) - 
   (832*cf^2*nf^3*z3)/(45*ep) - (128*nf^4*z3)/(135*ep^2) + 
   (64*nf^4*z3)/(81*ep) + (256*cf*nf^4*z3)/(135*ep) + 
   (34757*xi*z3)/(11520*ep^3) + (20843*cf*xi*z3)/(2880*ep^3) - 
   (29*cf^2*xi*z3)/(6*ep^3) + (75*cf^3*xi*z3)/(4*ep^3) + 
   (4*cf^4*xi*z3)/ep^3 - (474251*xi*z3)/(23040*ep^2) - 
   (41791*cf*xi*z3)/(576*ep^2) + (20003*cf^2*xi*z3)/(960*ep^2) - 
   (13*cf^3*xi*z3)/(4*ep^2) - (187*cf^4*xi*z3)/ep^2 + (100*cf^5*xi*z3)/ep^2 - 
   (6893*cf*d2*xi*z3)/(120*ep^2) - (119*cf^2*d2*xi*z3)/(2*ep^2) - 
   (2073*d3*xi*z3)/(64*ep^2) - (11349*cf*d3*xi*z3)/(160*ep^2) + 
   (1344647*xi*z3)/(46080*ep) + (1308503*cf*xi*z3)/(8640*ep) - 
   (3517*cf^2*xi*z3)/(40*ep) + (31*cf^3*xi*z3)/ep + 
   (3583*cf*d2*xi*z3)/(36*ep) + (208*cf^2*d2*xi*z3)/(5*ep) + 
   (165019*d3*xi*z3)/(1920*ep) + (16431*cf*d3*xi*z3)/(160*ep) - 
   (30743*nf*xi*z3)/(2880*ep^3) - (5561*cf*nf*xi*z3)/(180*ep^3) + 
   (2731*cf^2*nf*xi*z3)/(60*ep^3) + (12*cf^3*nf*xi*z3)/ep^3 + 
   (29783*nf*xi*z3)/(720*ep^2) + (171563*cf*nf*xi*z3)/(1440*ep^2) - 
   (4917*cf^2*nf*xi*z3)/(40*ep^2) - (661*cf^3*nf*xi*z3)/(10*ep^2) + 
   (16*cf^4*nf*xi*z3)/ep^2 + (39*d2*nf*xi*z3)/(5*ep^2) + 
   (626*cf*d2*nf*xi*z3)/(15*ep^2) + (257*d3*nf*xi*z3)/(80*ep^2) - 
   (324127*nf*xi*z3)/(6912*ep) - (12481*cf*nf*xi*z3)/(96*ep) + 
   (3193*cf^2*nf*xi*z3)/(40*ep) + (947*cf^3*nf*xi*z3)/(10*ep) - 
   (368*cf*d1*nf*xi*z3)/(15*ep) - (173*d2*nf*xi*z3)/(10*ep) - 
   (6562*cf*d2*nf*xi*z3)/(45*ep) - (1457*d3*nf*xi*z3)/(96*ep) + 
   (311*nf^2*xi*z3)/(180*ep^3) + (206*cf*nf^2*xi*z3)/(45*ep^3) - 
   (44*cf^2*nf^2*xi*z3)/(5*ep^3) - (641*nf^2*xi*z3)/(72*ep^2) - 
   (1211*cf*nf^2*xi*z3)/(45*ep^2) + (392*cf^2*nf^2*xi*z3)/(15*ep^2) + 
   (8*cf^3*nf^2*xi*z3)/ep^2 + (5809*nf^2*xi*z3)/(432*ep) + 
   (5411*cf*nf^2*xi*z3)/(135*ep) - (482*cf^2*nf^2*xi*z3)/(15*ep) - 
   (14*nf^3*xi*z3)/(45*ep^2) - (56*cf*nf^3*xi*z3)/(45*ep^2) - 
   (8*nf^3*xi*z3)/(135*ep) - (56*cf*nf^3*xi*z3)/(135*ep) - 
   (13057*xi^2*z3)/(11520*ep^3) - (59557*cf*xi^2*z3)/(11520*ep^3) - 
   (163*cf^2*xi^2*z3)/(48*ep^3) - (21*cf^3*xi^2*z3)/(16*ep^3) - 
   (2*cf^4*xi^2*z3)/ep^3 + (25619*xi^2*z3)/(5760*ep^2) + 
   (21841*cf*xi^2*z3)/(1024*ep^2) + (12761*cf^2*xi^2*z3)/(960*ep^2) - 
   (15*cf^3*xi^2*z3)/(32*ep^2) - (37*cf*d2*xi^2*z3)/(60*ep^2) + 
   (41*cf^2*d2*xi^2*z3)/(4*ep^2) + (1629*d3*xi^2*z3)/(320*ep^2) + 
   (8047*cf*d3*xi^2*z3)/(640*ep^2) + (743*nf*xi^2*z3)/(576*ep^3) + 
   (7487*cf*nf*xi^2*z3)/(1440*ep^3) - (41*cf^2*nf*xi^2*z3)/(24*ep^3) - 
   (8*cf^3*nf*xi^2*z3)/ep^3 - (3919*nf*xi^2*z3)/(1152*ep^2) - 
   (16783*cf*nf*xi^2*z3)/(1440*ep^2) + (43*cf^2*nf*xi^2*z3)/(10*ep^2) + 
   (11*cf^3*nf*xi^2*z3)/ep^2 - (cf*d2*nf*xi^2*z3)/(15*ep^2) - 
   (33*d3*nf*xi^2*z3)/(160*ep^2) - (nf^2*xi^2*z3)/(180*ep^3) - 
   (cf*nf^2*xi^2*z3)/(45*ep^3) + (49*nf^2*xi^2*z3)/(180*ep^2) + 
   (67*cf*nf^2*xi^2*z3)/(45*ep^2) + (4*cf^2*nf^2*xi^2*z3)/(3*ep^2) + 
   (3391*xi^3*z3)/(15360*ep^3) + (1549*cf*xi^3*z3)/(1280*ep^3) + 
   (137*cf^2*xi^3*z3)/(96*ep^3) + (3*cf^3*xi^3*z3)/(8*ep^3) - 
   (90793*xi^3*z3)/(184320*ep^2) - (44831*cf*xi^3*z3)/(15360*ep^2) - 
   (227*cf^2*xi^3*z3)/(96*ep^2) + (363*cf*d2*xi^3*z3)/(80*ep^2) + 
   (3*cf^2*d2*xi^3*z3)/ep^2 - (1003*d3*xi^3*z3)/(1536*ep^2) - 
   (117*cf*d3*xi^3*z3)/(80*ep^2) - (19*nf*xi^3*z3)/(1920*ep^3) - 
   (cf*nf*xi^3*z3)/(20*ep^3) - (cf^2*nf*xi^3*z3)/(24*ep^3) + 
   (25*nf*xi^3*z3)/(576*ep^2) + (17*cf*nf*xi^3*z3)/(60*ep^2) + 
   (7*cf^2*nf*xi^3*z3)/(24*ep^2) - (cf*d2*nf*xi^3*z3)/(10*ep^2) + 
   (d3*nf*xi^3*z3)/(480*ep^2) - (47*xi^4*z3)/(2560*ep^3) - 
   (139*cf*xi^4*z3)/(1280*ep^3) - (5*cf^2*xi^4*z3)/(32*ep^3) - 
   (cf^3*xi^4*z3)/(16*ep^3) - (79*xi^4*z3)/(15360*ep^2) + 
   (1333*cf*xi^4*z3)/(10240*ep^2) + (143*cf^2*xi^4*z3)/(768*ep^2) - 
   (43*cf*d2*xi^4*z3)/(32*ep^2) - (47*cf^2*d2*xi^4*z3)/(32*ep^2) + 
   (307*d3*xi^4*z3)/(2560*ep^2) + (143*cf*d3*xi^4*z3)/(640*ep^2) + 
   (259*xi^5*z3)/(40960*ep^2) + (91*cf*xi^5*z3)/(6144*ep^2) - 
   (cf^2*xi^5*z3)/(768*ep^2) + (91*cf*d2*xi^5*z3)/(640*ep^2) + 
   (7*cf^2*d2*xi^5*z3)/(32*ep^2) - (21*d3*xi^5*z3)/(1280*ep^2) - 
   (13*cf*d3*xi^5*z3)/(320*ep^2) - (200287*z3^2)/(11520*ep) - 
   (130973*cf*z3^2)/(2880*ep) + (38953*cf^2*z3^2)/(60*ep) - 
   (9053*cf^3*z3^2)/(5*ep) + (24632*cf^4*z3^2)/(15*ep) - 
   (2496*cf^5*z3^2)/(5*ep) - (26833*cf*d2*z3^2)/(30*ep) + 
   (5088*cf^2*d2*z3^2)/(5*ep) - (2549*d3*z3^2)/(480*ep) - 
   (659*cf*d3*z3^2)/(8*ep) + (2633*nf*z3^2)/(720*ep) - 
   (17563*cf*nf*z3^2)/(360*ep) + (714*cf^2*nf*z3^2)/(5*ep) + 
   (124*cf^3*nf*z3^2)/(5*ep) - (1024*cf^4*nf*z3^2)/(15*ep) + 
   (2432*cf*d1*nf*z3^2)/(5*ep) - (3648*cf^2*d1*nf*z3^2)/(5*ep) - 
   (851*d2*nf*z3^2)/(10*ep) + (556*cf*d2*nf*z3^2)/(15*ep) + 
   (37*d3*nf*z3^2)/(3*ep) - (664*nf^2*z3^2)/(15*ep) + 
   (304*cf*nf^2*z3^2)/(3*ep) - (928*cf^2*nf^2*z3^2)/(15*ep) - 
   (128*d1*nf^2*z3^2)/(5*ep) - (48*d2*nf^2*z3^2)/(5*ep) + 
   (28609*xi*z3^2)/(7680*ep) + (27487*cf*xi*z3^2)/(2880*ep) + 
   (81*cf^2*xi*z3^2)/(80*ep) + (9*cf^3*xi*z3^2)/(10*ep) + 
   (2893*cf*d2*xi*z3^2)/(60*ep) - (201*cf^2*d2*xi*z3^2)/(5*ep) + 
   (517*d3*xi*z3^2)/(64*ep) + (1509*cf*d3*xi*z3^2)/(20*ep) - 
   (1397*nf*xi*z3^2)/(384*ep) - (197*cf*nf*xi*z3^2)/(45*ep) + 
   (66*cf^2*nf*xi*z3^2)/(5*ep) - (12*cf^3*nf*xi*z3^2)/ep - 
   (112*cf*d1*nf*xi*z3^2)/(5*ep) - (21*d2*nf*xi*z3^2)/(5*ep) - 
   (266*cf*d2*nf*xi*z3^2)/(15*ep) - (47*d3*nf*xi*z3^2)/(80*ep) - 
   (685*z4)/(192*ep^2) + (78197*cf*z4)/(1920*ep^2) - 
   (4327*cf^2*z4)/(80*ep^2) - (33*cf^3*z4)/(2*ep^2) + 
   (512723*z4)/(11520*ep) - (102167*cf*z4)/(960*ep) - 
   (15533*cf^2*z4)/(80*ep) + (4664*cf^3*z4)/(5*ep) - (440*cf^4*z4)/ep + 
   (203*cf*d2*z4)/ep + (6569*d3*z4)/(80*ep) - (1101*cf*d3*z4)/(80*ep) + 
   (25591*nf*z4)/(480*ep^2) - (34997*cf*nf*z4)/(480*ep^2) + 
   (24*cf^2*nf*z4)/(5*ep^2) + (9*cf^3*nf*z4)/ep^2 - 
   (222271*nf*z4)/(1152*ep) + (17267*cf*nf*z4)/(96*ep) + 
   (1351*cf^2*nf*z4)/(8*ep) - (4351*cf^3*nf*z4)/(10*ep) + 
   (160*cf^4*nf*z4)/ep - (99*d2*nf*z4)/(5*ep) - (64*cf*d2*nf*z4)/ep - 
   (2797*d3*nf*z4)/(80*ep) - (3901*nf^2*z4)/(120*ep^2) + 
   (562*cf*nf^2*z4)/(15*ep^2) + (34*cf^2*nf^2*z4)/(5*ep^2) + 
   (4147*nf^2*z4)/(40*ep) - (754*cf*nf^2*z4)/(15*ep) - (82*cf^2*nf^2*z4)/ep + 
   (128*cf^3*nf^2*z4)/(5*ep) - (48*d1*nf^2*z4)/(5*ep) + 
   (96*d2*nf^2*z4)/(5*ep) + (24*nf^3*z4)/(5*ep^2) - 
   (32*cf*nf^3*z4)/(5*ep^2) - (388*nf^3*z4)/(45*ep) + 
   (16*cf*nf^3*z4)/(15*ep) + (64*cf^2*nf^3*z4)/(5*ep) - 
   (64*nf^4*z4)/(45*ep) + (21797*xi*z4)/(7680*ep^2) + 
   (11213*cf*xi*z4)/(1920*ep^2) - (341*cf^2*xi*z4)/(64*ep^2) + 
   (33*cf^3*xi*z4)/(2*ep^2) - (172061*xi*z4)/(15360*ep) - 
   (13873*cf*xi*z4)/(384*ep) + (567*cf^2*xi*z4)/(160*ep) - 
   (1007*cf*d2*xi*z4)/(20*ep) - (1665*d3*xi*z4)/(128*ep) + 
   (2619*cf*d3*xi*z4)/(160*ep) - (12653*nf*xi*z4)/(1920*ep^2) - 
   (1871*cf*nf*xi*z4)/(120*ep^2) + (1351*cf^2*nf*xi*z4)/(40*ep^2) - 
   (12*cf^3*nf*xi*z4)/ep^2 + (33559*nf*xi*z4)/(3840*ep) + 
   (4307*cf*nf*xi*z4)/(240*ep) - (693*cf^2*nf*xi*z4)/(40*ep) + 
   (111*cf^3*nf*xi*z4)/(10*ep) - (9*d2*nf*xi*z4)/(5*ep) + 
   (43*cf*d2*nf*xi*z4)/(5*ep) + (771*d3*nf*xi*z4)/(160*ep) + 
   (311*nf^2*xi*z4)/(120*ep^2) + (103*cf*nf^2*xi*z4)/(15*ep^2) - 
   (66*cf^2*nf^2*xi*z4)/(5*ep^2) - (91*nf^2*xi*z4)/(24*ep) - 
   (281*cf*nf^2*xi*z4)/(30*ep) + (36*cf^2*nf^2*xi*z4)/(5*ep) + 
   (8*nf^3*xi*z4)/(15*ep) + (32*cf*nf^3*xi*z4)/(15*ep) - 
   (3041*xi^2*z4)/(3840*ep^2) - (25717*cf*xi^2*z4)/(7680*ep^2) - 
   (217*cf^2*xi^2*z4)/(128*ep^2) - (19*nf*xi^2*z4)/(96*ep^2) - 
   (703*cf*nf*xi^2*z4)/(960*ep^2) + (19*cf^2*nf*xi^2*z4)/(16*ep^2) + 
   (3*cf^3*nf*xi^2*z4)/ep^2 - (nf^2*xi^2*z4)/(120*ep^2) - 
   (cf*nf^2*xi^2*z4)/(30*ep^2) + (1051*xi^3*z4)/(10240*ep^2) + 
   (1257*cf*xi^3*z4)/(2560*ep^2) + (23*cf^2*xi^3*z4)/(64*ep^2) - 
   (19*nf*xi^3*z4)/(1280*ep^2) - (3*cf*nf*xi^3*z4)/(40*ep^2) - 
   (cf^2*nf*xi^3*z4)/(16*ep^2) - (57*xi^4*z4)/(10240*ep^2) - 
   (9*cf*xi^4*z4)/(320*ep^2) - (3*cf^2*xi^4*z4)/(128*ep^2) - 
   (65965*z5)/(1152*ep^2) - (213371*cf*z5)/(1152*ep^2) + 
   (11801*cf^2*z5)/(16*ep^2) - (2437*cf^3*z5)/(2*ep^2) + 
   (808*cf^4*z5)/(3*ep^2) + (160*cf^5*z5)/ep^2 - (484*cf*d2*z5)/(3*ep^2) - 
   (85*cf^2*d2*z5)/(2*ep^2) - (4355*d3*z5)/(48*ep^2) - 
   (871*cf*d3*z5)/(16*ep^2) + (1386515*z5)/(3456*ep) + 
   (21546569*cf*z5)/(17280*ep) - (378353*cf^2*z5)/(90*ep) + 
   (19007*cf^3*z5)/(6*ep) + (49792*cf^4*z5)/(9*ep) - (4520*cf^5*z5)/ep - 
   (40225*cf*d2*z5)/(36*ep) - (143*cf^2*d2*z5)/ep + (141701*d3*z5)/(288*ep) + 
   (38011*cf*d3*z5)/(48*ep) + (2641*nf*z5)/(36*ep^2) + 
   (4441*cf*nf*z5)/(72*ep^2) - (164*cf^2*nf*z5)/ep^2 + 
   (346*cf^3*nf*z5)/ep^2 - (512*cf^4*nf*z5)/(3*ep^2) + (65*d2*nf*z5)/ep^2 + 
   (239*cf*d2*nf*z5)/(3*ep^2) + (67*d3*nf*z5)/(3*ep^2) - 
   (1740533*nf*z5)/(4320*ep) - (1371137*cf*nf*z5)/(2160*ep) + 
   (202921*cf^2*nf*z5)/(90*ep) - (10520*cf^3*nf*z5)/(3*ep) + 
   (9376*cf^4*nf*z5)/(9*ep) + (9728*cf*d1*nf*z5)/(3*ep) - 
   (3616*cf^2*d1*nf*z5)/ep - (4843*d2*nf*z5)/(12*ep) + 
   (7049*cf*d2*nf*z5)/(9*ep) + (1399*d3*nf*z5)/(36*ep) - 
   (44*nf^2*z5)/(3*ep^2) + (16*cf*nf^2*z5)/(3*ep^2) - 
   (32*cf^2*nf^2*z5)/(3*ep^2) - (16*d2*nf^2*z5)/ep^2 + 
   (469*nf^2*z5)/(90*ep) + (2263*cf*nf^2*z5)/(45*ep) + 
   (1616*cf^2*nf^2*z5)/(15*ep) - (64*cf^3*nf^2*z5)/ep + (48*d1*nf^2*z5)/ep - 
   (128*cf*d1*nf^2*z5)/ep + (200*d2*nf^2*z5)/(3*ep) + (928*nf^3*z5)/(45*ep) - 
   (128*cf*nf^3*z5)/(15*ep) + (3023*xi*z5)/(192*ep^2) + 
   (85519*cf*xi*z5)/(1152*ep^2) - (263*cf^2*xi*z5)/(32*ep^2) - 
   (435*cf^3*xi*z5)/(4*ep^2) + (320*cf^4*xi*z5)/ep^2 - 
   (160*cf^5*xi*z5)/ep^2 + (1789*cf*d2*xi*z5)/(24*ep^2) + 
   (60*cf^2*d2*xi*z5)/ep^2 + (463*d3*xi*z5)/(32*ep^2) + 
   (871*cf*d3*xi*z5)/(16*ep^2) - (313423*xi*z5)/(5760*ep) - 
   (888211*cf*xi*z5)/(4320*ep) + (1589*cf^2*xi*z5)/(24*ep) - 
   (85*cf^3*xi*z5)/(4*ep) - (13367*cf*d2*xi*z5)/(72*ep) - 
   (56*cf^2*d2*xi*z5)/ep - (7699*d3*xi*z5)/(384*ep) - 
   (329*cf*d3*xi*z5)/(6*ep) - (3967*nf*xi*z5)/(384*ep^2) - 
   (3299*cf*nf*xi*z5)/(72*ep^2) - (17*cf^2*nf*xi*z5)/(2*ep^2) + 
   (38*cf^3*nf*xi*z5)/ep^2 - (39*d2*nf*xi*z5)/(4*ep^2) - 
   (157*cf*d2*nf*xi*z5)/(3*ep^2) - (11*d3*nf*xi*z5)/(16*ep^2) + 
   (25163*nf*xi*z5)/(960*ep) + (230461*cf*nf*xi*z5)/(2160*ep) + 
   (117*cf^2*nf*xi*z5)/(10*ep) - (114*cf^3*nf*xi*z5)/ep + 
   (75*d2*nf*xi*z5)/(4*ep) + (1088*cf*d2*nf*xi*z5)/(9*ep) - 
   (451*d3*nf*xi*z5)/(96*ep) - (1391*nf^2*xi*z5)/(360*ep) - 
   (728*cf*nf^2*xi*z5)/(45*ep) + (32*cf^2*nf^2*xi*z5)/(5*ep) - 
   (7433*xi^2*z5)/(6144*ep^2) - (76501*cf*xi^2*z5)/(9216*ep^2) - 
   (221*cf^2*xi^2*z5)/(32*ep^2) + (5*cf^3*xi^2*z5)/(4*ep^2) - 
   (133*cf*d2*xi^2*z5)/(12*ep^2) - (75*cf^2*d2*xi^2*z5)/(4*ep^2) + 
   (1211*d3*xi^2*z5)/(256*ep^2) + (429*cf*d3*xi^2*z5)/(128*ep^2) + 
   (37*nf*xi^2*z5)/(1536*ep^2) + (19*cf*nf*xi^2*z5)/(72*ep^2) + 
   (7*cf*d2*nf*xi^2*z5)/(6*ep^2) - (31*d3*nf*xi^2*z5)/(64*ep^2) - 
   (481*xi^3*z5)/(2304*ep^2) - (389*cf*xi^3*z5)/(2048*ep^2) + 
   (35*cf^2*xi^3*z5)/(96*ep^2) - (5*cf*d2*xi^3*z5)/(4*ep^2) + 
   (5*cf^2*d2*xi^3*z5)/(8*ep^2) - (385*d3*xi^3*z5)/(192*ep^2) - 
   (1027*cf*d3*xi^3*z5)/(256*ep^2) + (19*nf*xi^3*z5)/(4608*ep^2) + 
   (11*d3*nf*xi^3*z5)/(192*ep^2) + (2017*xi^4*z5)/(24576*ep^2) + 
   (2821*cf*xi^4*z5)/(12288*ep^2) + (25*cf^2*xi^4*z5)/(384*ep^2) + 
   (13*cf*d2*xi^4*z5)/(16*ep^2) + (25*cf^2*d2*xi^4*z5)/(32*ep^2) + 
   (281*d3*xi^4*z5)/(1024*ep^2) + (351*cf*d3*xi^4*z5)/(512*ep^2) - 
   (161*xi^5*z5)/(16384*ep^2) - (403*cf*xi^5*z5)/(12288*ep^2) - 
   (5*cf^2*xi^5*z5)/(384*ep^2) - (13*cf*d2*xi^5*z5)/(128*ep^2) - 
   (5*cf^2*d2*xi^5*z5)/(32*ep^2) - (21*d3*xi^5*z5)/(2048*ep^2) - 
   (13*cf*d3*xi^5*z5)/(512*ep^2) - (429025*z6)/(4608*ep) - 
   (306215*cf*z6)/(1152*ep) + (34735*cf^2*z6)/(24*ep) - (2640*cf^3*z6)/ep + 
   (3520*cf^4*z6)/(3*ep) - (3565*cf*d2*z6)/(12*ep) - (28475*d3*z6)/(192*ep) + 
   (335*cf*d3*z6)/(16*ep) + (18985*nf*z6)/(144*ep) + 
   (6455*cf*nf*z6)/(144*ep) - (460*cf^2*nf*z6)/ep + (990*cf^3*nf*z6)/ep - 
   (1280*cf^4*nf*z6)/(3*ep) + (425*d2*nf*z6)/(4*ep) + 
   (260*cf*d2*nf*z6)/(3*ep) + (335*d3*nf*z6)/(6*ep) - (110*nf^2*z6)/(3*ep) + 
   (40*cf*nf^2*z6)/(3*ep) - (80*cf^2*nf^2*z6)/(3*ep) - (40*d2*nf^2*z6)/ep + 
   (24245*xi*z6)/(3072*ep) + (17855*cf*xi*z6)/(576*ep) - 
   (135*cf^2*xi*z6)/(16*ep) + (2785*cf*d2*xi*z6)/(24*ep) - 
   (395*d3*xi*z6)/(128*ep) - (335*cf*d3*xi*z6)/(16*ep) - 
   (35*nf*xi*z6)/(768*ep) + (605*cf*nf*xi*z6)/(144*ep) + 
   (10*cf^2*nf*xi*z6)/ep - (30*cf^3*nf*xi*z6)/ep + (15*d2*nf*xi*z6)/(4*ep) - 
   (55*cf*d2*nf*xi*z6)/(3*ep) - (55*d3*nf*xi*z6)/(32*ep) - 
   (672595*z7)/(3072*ep) + (38599813*cf*z7)/(23040*ep) - 
   (4557259*cf^2*z7)/(480*ep) + (895153*cf^3*z7)/(40*ep) - 
   (123977*cf^4*z7)/(5*ep) + (47628*cf^5*z7)/(5*ep) - 
   (44807*cf*d2*z7)/(20*ep) + (3059*cf^2*d2*z7)/ep - (623*d3*z7)/(5*ep) - 
   (660667*cf*d3*z7)/(960*ep) + (56917*nf*z7)/(240*ep) + 
   (68243*cf*nf*z7)/(144*ep) - (37163*cf^2*nf*z7)/(15*ep) + 
   (12264*cf^3*nf*z7)/(5*ep) - (24514*cf*d1*nf*z7)/(15*ep) + 
   (1736*cf^2*d1*nf*z7)/ep + (5831*d2*nf*z7)/(80*ep) - 
   (14518*cf*d2*nf*z7)/(15*ep) - (11011*d3*nf*z7)/(80*ep) + 
   (441*cf*nf^2*z7)/(10*ep) + (644147*xi*z7)/(30720*ep) + 
   (563969*cf*xi*z7)/(23040*ep) + (83657*cf^2*xi*z7)/(1920*ep) - 
   (1239*cf^3*xi*z7)/(80*ep) - (7903*cf*d2*xi*z7)/(64*ep) + 
   (553*cf^2*d2*xi*z7)/(8*ep) - (34811*d3*xi*z7)/(1280*ep) - 
   (56833*cf*d3*xi*z7)/(480*ep) - (1029*nf*xi*z7)/(320*ep) - 
   (49*cf*nf*xi*z7)/(40*ep) + (294*cf*d1*nf*xi*z7)/(5*ep) + 
   (441*d2*nf*xi*z7)/(80*ep) + (1029*cf*d2*nf*xi*z7)/(10*ep) + 
   (441*d3*nf*xi*z7)/(80*ep)) + 
 a^6*XXXZ1qqgl6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

(* sample Mathematica code: derive 5-loop Z from gamma *)
(*   using 4-loop beta, gamma1ccg, gamma3c             *)
(* g2Z[g_]:=Module[{Z,z,r},Z=1+Sum[z[lp-1]a^lp,{lp,1,5}];r[lp_]:=Collect[Solve[0==Normal[g+D[Log[Z]/.Flatten[Table[r[n],{n,1,lp-1}]],a]a(beta-ep)+(2(gamma1ccg-gamma3c)-beta)(xi-1)D[Log[Z]/.Flatten[Table[r[n],{n,1,lp-1}]],xi]+O[a]^(lp+1)],z[lp-1]],ep,ExpandAll];Z/.Flatten[Table[r[n],{n,1,5}]]]; *)
(* g2Z[beta] gives Za, g2Z[gamma2] gives Z2 etc  *)

(* ZMM is the unphysical auxiliary mass renormalization *)
(*   needed for our specific IR regularization scheme,  *)
(*   see appendix of arXiv:1709.07718                   *)
(* ZMM given to 4 loops, with full gauge dependence     *)

ZMM =  a*(1/(4*ep) + nf/ep - (3*xi)/(16*ep)) + 
 a^2*(-9/(64*ep^2) + 73/(768*ep) - (13*nf)/(32*ep^2) + (cf*nf)/(8*ep^2) + 
   (25*nf)/(192*ep) - (cf*nf)/(16*ep) + (29*xi)/(256*ep^2) - 
   (49*xi)/(512*ep) + (5*nf*xi)/(32*ep^2) - (cf*nf*xi)/(8*ep^2) - 
   (5*nf*xi)/(64*ep) + (cf*nf*xi)/(16*ep) - (15*xi^2)/(512*ep^2) + 
   (5*xi^2)/(256*ep)) + 
 a^3*(859/(9216*ep^3) - 1823/(13824*ep^2) + 
   22837/(331776*ep) + (473*nf)/(2304*ep^3) - (5*cf*nf)/(64*ep^3) + 
   (cf^2*nf)/(96*ep^3) - (2767*nf)/(13824*ep^2) + (31*cf*nf)/(128*ep^2) - 
   (7*cf^2*nf)/(192*ep^2) + (1423*nf)/(10368*ep) - (253*cf*nf)/(768*ep) - 
   (cf^2*nf)/(192*ep) - (5*nf^2)/(144*ep^3) + (5*nf^2)/(108*ep^2) - 
   (cf*nf^2)/(24*ep^2) - (197*nf^2)/(5184*ep) + (5*cf*nf^2)/(96*ep) - 
   (151*xi)/(2048*ep^3) + (31*xi)/(256*ep^2) - (279*xi)/(4096*ep) - 
   (169*nf*xi)/(1536*ep^3) + (13*cf*nf*xi)/(128*ep^3) - 
   (cf^2*nf*xi)/(48*ep^3) + (133*nf*xi)/(1024*ep^2) - 
   (31*cf*nf*xi)/(256*ep^2) + (cf^2*nf*xi)/(96*ep^2) - (23*nf*xi)/(768*ep) + 
   (79*cf*nf*xi)/(768*ep) + (cf^2*nf*xi)/(192*ep) + (111*xi^2)/(4096*ep^3) - 
   (365*xi^2)/(8192*ep^2) + (73*xi^2)/(3072*ep) + (35*nf*xi^2)/(1536*ep^3) - 
   (3*cf*nf*xi^2)/(128*ep^3) + (cf^2*nf*xi^2)/(96*ep^3) - 
   (43*nf*xi^2)/(1536*ep^2) + (19*cf*nf*xi^2)/(768*ep^2) - 
   (cf^2*nf*xi^2)/(192*ep^2) + (71*nf*xi^2)/(6144*ep) - 
   (17*cf*nf*xi^2)/(768*ep) - (cf^2*nf*xi^2)/(384*ep) - 
   (35*xi^3)/(8192*ep^3) + (77*xi^3)/(12288*ep^2) - (49*xi^3)/(12288*ep) + 
   (3*z3)/(512*ep) - (5*nf*z3)/(32*ep) + (5*cf*nf*z3)/(16*ep) - 
   (11*xi*z3)/(1024*ep) - (nf*xi*z3)/(128*ep) - (cf*nf*xi*z3)/(16*ep) + 
   (5*xi^2*z3)/(2048*ep)) + 
 a^4*(-19885/(294912*ep^4) + 43591/(294912*ep^3) - 
   31961/(221184*ep^2) + 2931281/(31850496*ep) - (21*d3)/(8192*ep) - 
   (8263*nf)/(73728*ep^4) + (13*cf*nf)/(256*ep^4) - (9*cf^2*nf)/(1024*ep^4) + 
   (cf^3*nf)/(1536*ep^4) + (2321*nf)/(12288*ep^3) - 
   (3055*cf*nf)/(12288*ep^3) + (47*cf^2*nf)/(768*ep^3) - 
   (cf^3*nf)/(192*ep^3) - (176501*nf)/(884736*ep^2) + 
   (23647*cf*nf)/(36864*ep^2) - (6121*cf^2*nf)/(36864*ep^2) + 
   (43*cf^3*nf)/(6144*ep^2) + (646901*nf)/(7962624*ep) - 
   (924997*cf*nf)/(1327104*ep) + (2057*cf^2*nf)/(12288*ep) + 
   (5*cf^3*nf)/(256*ep) - (3*d2*nf)/(64*ep) + (979*nf^2)/(18432*ep^4) - 
   (11*cf*nf^2)/(1536*ep^4) - (209*nf^2)/(2048*ep^3) + 
   (289*cf*nf^2)/(4608*ep^3) - (3*cf^2*nf^2)/(256*ep^3) + 
   (17429*nf^2)/(221184*ep^2) - (2723*cf*nf^2)/(18432*ep^2) + 
   (19*cf^2*nf^2)/(1152*ep^2) - (9157*nf^2)/(995328*ep) + 
   (31013*cf*nf^2)/(165888*ep) + (151*cf^2*nf^2)/(3072*ep) - 
   nf^3/(144*ep^4) + (5*nf^3)/(576*ep^3) - (cf*nf^3)/(144*ep^3) + 
   (17*nf^3)/(3456*ep^2) + (5*cf*nf^3)/(288*ep^2) - (667*nf^3)/(62208*ep) - 
   (109*cf*nf^3)/(5184*ep) + (10151*xi)/(196608*ep^4) - 
   (74737*xi)/(589824*ep^3) + (933229*xi)/(7077888*ep^2) - 
   (1676905*xi)/(21233664*ep) + (27*d3*xi)/(16384*ep) + 
   (279*nf*xi)/(4096*ep^4) - (893*cf*nf*xi)/(12288*ep^4) + 
   (41*cf^2*nf*xi)/(2048*ep^4) - (cf^3*nf*xi)/(512*ep^4) - 
   (809*nf*xi)/(6144*ep^3) + (6347*cf*nf*xi)/(36864*ep^3) - 
   (107*cf^2*nf*xi)/(2048*ep^3) + (3*cf^3*nf*xi)/(512*ep^3) + 
   (22657*nf*xi)/(221184*ep^2) - (4113*cf*nf*xi)/(16384*ep^2) + 
   (773*cf^2*nf*xi)/(24576*ep^2) - (5*cf^3*nf*xi)/(6144*ep^2) - 
   (118537*nf*xi)/(2654208*ep) + (31517*cf*nf*xi)/(147456*ep) + 
   (935*cf^2*nf*xi)/(24576*ep) + (15*cf^3*nf*xi)/(2048*ep) + 
   (d2*nf*xi)/(128*ep) - (49*nf^2*xi)/(6144*ep^4) + 
   (11*cf*nf^2*xi)/(1536*ep^4) + (23*nf^2*xi)/(1152*ep^3) - 
   (211*cf*nf^2*xi)/(9216*ep^3) + (5*cf^2*nf^2*xi)/(768*ep^3) - 
   (5443*nf^2*xi)/(221184*ep^2) + (239*cf*nf^2*xi)/(6144*ep^2) - 
   (cf^2*nf^2*xi)/(192*ep^2) + (2957*nf^2*xi)/(331776*ep) - 
   (1507*cf*nf^2*xi)/(36864*ep) - (19*cf^2*nf^2*xi)/(3072*ep) - 
   (2819*xi^2)/(131072*ep^4) + (5399*xi^2)/(98304*ep^3) - 
   (88417*xi^2)/(1572864*ep^2) + (21377*xi^2)/(786432*ep) - 
   (15*d3*xi^2)/(32768*ep) - (371*nf*xi^2)/(16384*ep^4) + 
   (209*cf*nf*xi^2)/(8192*ep^4) - (7*cf^2*nf*xi^2)/(512*ep^4) + 
   (cf^3*nf*xi^2)/(512*ep^4) + (189*nf*xi^2)/(4096*ep^3) - 
   (827*cf*nf*xi^2)/(16384*ep^3) + (107*cf^2*nf*xi^2)/(6144*ep^3) - 
   (cf^3*nf*xi^2)/(1024*ep^3) - (1673*nf*xi^2)/(49152*ep^2) + 
   (1981*cf*nf*xi^2)/(32768*ep^2) - (31*cf^2*nf*xi^2)/(4096*ep^2) - 
   (cf^3*nf*xi^2)/(2048*ep^2) + (1805*nf*xi^2)/(131072*ep) - 
   (2741*cf*nf*xi^2)/(65536*ep) - (125*cf^2*nf*xi^2)/(24576*ep) - 
   (cf^3*nf*xi^2)/(4096*ep) - (d2*nf*xi^2)/(1024*ep) + 
   (695*xi^3)/(131072*ep^4) - (10445*xi^3)/(786432*ep^3) + 
   (463*xi^3)/(32768*ep^2) - (12331*xi^3)/(1572864*ep) + 
   (105*nf*xi^3)/(32768*ep^4) - (89*cf*nf*xi^3)/(24576*ep^4) + 
   (5*cf^2*nf*xi^3)/(2048*ep^4) - (cf^3*nf*xi^3)/(1536*ep^4) - 
   (1289*nf*xi^3)/(196608*ep^3) + (323*cf*nf*xi^3)/(49152*ep^3) - 
   (31*cf^2*nf*xi^3)/(12288*ep^3) + (cf^3*nf*xi^3)/(3072*ep^3) + 
   (2333*nf*xi^3)/(393216*ep^2) - (839*cf*nf*xi^3)/(98304*ep^2) + 
   (25*cf^2*nf*xi^3)/(24576*ep^2) + (cf^3*nf*xi^3)/(6144*ep^2) - 
   (753*nf*xi^3)/(262144*ep) + (471*cf*nf*xi^3)/(65536*ep) + 
   (5*cf^2*nf*xi^3)/(49152*ep) + (cf^3*nf*xi^3)/(12288*ep) - 
   (315*xi^4)/(524288*ep^4) + (183*xi^4)/(131072*ep^3) - 
   (213*xi^4)/(131072*ep^2) + (135*xi^4)/(131072*ep) - (67*z3)/(12288*ep^2) + 
   (13483*z3)/(294912*ep) + (391*d3*z3)/(4096*ep) + 
   (1675*nf*z3)/(12288*ep^2) - (953*cf*nf*z3)/(3072*ep^2) + 
   (cf^2*nf*z3)/(16*ep^2) - (3563*nf*z3)/(8192*ep) + 
   (6773*cf*nf*z3)/(6144*ep) - (187*cf^2*nf*z3)/(1536*ep) + 
   (cf^3*nf*z3)/(128*ep) + (127*d2*nf*z3)/(256*ep) + 
   (79*nf^2*z3)/(1536*ep^2) - (11*cf*nf^2*z3)/(192*ep^2) + 
   (73*nf^2*z3)/(1024*ep) - (23*cf*nf^2*z3)/(192*ep) - 
   (cf^2*nf^2*z3)/(24*ep) + (nf^3*z3)/(72*ep) + (595*xi*z3)/(49152*ep^2) - 
   (8149*xi*z3)/(196608*ep) - (467*d3*xi*z3)/(8192*ep) - 
   (355*nf*xi*z3)/(12288*ep^2) + (751*cf*nf*xi*z3)/(6144*ep^2) - 
   (5*cf^2*nf*xi*z3)/(256*ep^2) + (397*nf*xi*z3)/(24576*ep) - 
   (2347*cf*nf*xi*z3)/(12288*ep) - (7*cf^2*nf*xi*z3)/(256*ep) - 
   (cf^3*nf*xi*z3)/(128*ep) - (15*d2*nf*xi*z3)/(512*ep) - 
   (nf^2*xi*z3)/(1536*ep^2) - (cf*nf^2*xi*z3)/(192*ep^2) - 
   (31*nf^2*xi*z3)/(3072*ep) + (7*cf*nf^2*xi*z3)/(384*ep) - 
   (1049*xi^2*z3)/(196608*ep^2) + (2135*xi^2*z3)/(262144*ep) + 
   (329*d3*xi^2*z3)/(32768*ep) - (67*nf*xi^2*z3)/(24576*ep^2) - 
   (11*cf*nf*xi^2*z3)/(1024*ep^2) + (cf^2*nf*xi^2*z3)/(256*ep^2) + 
   (5*nf*xi^2*z3)/(2048*ep) + (25*cf*nf*xi^2*z3)/(2048*ep) - 
   (3*cf^2*nf*xi^2*z3)/(512*ep) - (7*d2*nf*xi^2*z3)/(512*ep) + 
   (49*xi^3*z3)/(65536*ep^2) - (69*d3*xi^3*z3)/(32768*ep) - 
   (nf*xi^3*z3)/(6144*ep) + (11*d2*nf*xi^3*z3)/(2048*ep) - 
   (111*xi^4*z3)/(524288*ep) + (9*d3*xi^4*z3)/(16384*ep) - (5*z4)/(1024*ep) + 
   (1051*nf*z4)/(8192*ep) - (473*cf*nf*z4)/(2048*ep) - 
   (65*nf^2*z4)/(1024*ep) + (13*cf*nf^2*z4)/(128*ep) + 
   (271*xi*z4)/(32768*ep) + (113*nf*xi*z4)/(8192*ep) + 
   (151*cf*nf*xi*z4)/(4096*ep) - (15*cf^2*nf*xi*z4)/(512*ep) - 
   (nf^2*xi*z4)/(1024*ep) - (cf*nf^2*xi*z4)/(128*ep) - 
   (257*xi^2*z4)/(131072*ep) - (7*nf*xi^2*z4)/(16384*ep) - 
   (3*cf*nf*xi^2*z4)/(2048*ep) + (3*cf^2*nf*xi^2*z4)/(512*ep) + 
   (21*xi^3*z4)/(131072*ep) - (2675*z5)/(49152*ep) - (335*d3*z5)/(4096*ep) + 
   (935*nf*z5)/(6144*ep) - (65*cf*nf*z5)/(256*ep) - 
   (25*cf^2*nf*z5)/(128*ep) - (185*d2*nf*z5)/(256*ep) + 
   (8555*xi*z5)/(393216*ep) - (35*d3*xi*z5)/(16384*ep) + 
   (15*nf*xi*z5)/(512*ep) + (5*cf*nf*xi*z5)/(512*ep) + 
   (5*cf^2*nf*xi*z5)/(64*ep) + (105*d2*nf*xi*z5)/(512*ep) + 
   (1265*xi^2*z5)/(786432*ep) + (895*d3*xi^2*z5)/(32768*ep) + 
   (25*nf*xi^2*z5)/(24576*ep) - (5*cf*nf*xi^2*z5)/(1024*ep) - 
   (5*d2*nf*xi^2*z5)/(128*ep) - (2695*xi^3*z5)/(1572864*ep) - 
   (455*d3*xi^3*z5)/(65536*ep) + (345*xi^4*z5)/(1048576*ep) + 
   (45*d3*xi^4*z5)/(131072*ep)) + 
 a^5*XXXZMMl5*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5) +
 a^6*XXXZMMl6*(1/ep+1/ep^2+1/ep^3+1/ep^4+1/ep^5+1/ep^6) ;

(*end of file*)

